Uniformly transcendental bases for protected two-point functions

The perturbative expansion of two-point functions of lowest dimension supersymmetric operators in $\mathcal{N}=4$ SYM and ABJM theory exhibits uniform transcendental weight. Inspired by this, we construct an explicit basis of uniformly transcendental master integrals for these correlators, through four loops in four and three loops in three dimensions. In terms of these bases, the two-point functions simplify to rational linear combinations. Conversely, such explicit bases of uniformly transcendental integrals can be useful for other applications.

==> UT_four_loops.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    261576,       6769]
NotebookOptionsPosition[    260621,       6747]
NotebookOutlinePosition[    261024,       6763]
CellTagsIndexPosition[    260981,       6760]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Loads the expansions of the 4-loop master integrals of 1108.0732, converts \
them to our normalization and performs the change of basis to the uniformly \
transcendental basis of (3.6)-(3.7). The results are stored in \
\[OpenCurlyDoubleQuote]expansions4loopsUT.m\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{{3.974471451100595*^9, 3.9744714597415113`*^9}, {
  3.9744715185546293`*^9, 
  3.974471649789235*^9}},ExpressionUUID->"321faed0-fb74-4a83-b68a-\
8e15acb058c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9744717974019413`*^9, 3.9744718145458317`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"3885b269-c6ae-4e5a-ad7e-9df439b1f7bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"defs4L", "=", 
   RowBox[{"Get", "[", "\"\<BCdata/BCdefs.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<BCdata/BCexplicit.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<mat.m\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.973240625025388*^9, 3.973240702027704*^9}, {
   3.974385024940035*^9, 3.974385030452512*^9}, {3.9743851307965183`*^9, 
   3.9743851318111677`*^9}, 3.974471772658166*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"ab9de90b-0385-479b-997b-3a7c34e6a6da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ints", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"factorN", 
       RowBox[{"(", 
        RowBox[{"First", "/@", "defs4L"}], ")"}]}], "//.", "defs4L"}], "//.", 
     "ttt"}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.974387280615271*^9, 3.9743872842549953`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"a60737f7-615b-41f7-949e-812a0c931b61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"mat", ".", "ints"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "6"}], "}"}]}], "]"}], "//", 
  "ExpandAll"}]], "Input",
 CellChangeTimes->{{3.974384430657198*^9, 3.974384445658814*^9}, {
  3.974385163534379*^9, 3.9743851882305813`*^9}, {3.9743853032063*^9, 
  3.974385310550474*^9}, {3.974385466073646*^9, 3.974385486878339*^9}, {
  3.9743863947987432`*^9, 3.974386432707982*^9}, {3.974387276824861*^9, 
  3.974387289614737*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"8ef6e28f-88e8-48fc-9d37-8a7da419a98c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["\[Epsilon]", "6"]]}], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]], "+", 
     FractionBox[
      RowBox[{"184", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"43", " ", 
       SuperscriptBox["\[Pi]", "4"]}], 
      RowBox[{"45", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["184", "9"]}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       FractionBox[
        RowBox[{"4144", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "5"]}], "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"536", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "315"], "-", 
       FractionBox[
        RowBox[{"16928", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "9"]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["7912", "135"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["4144", "15"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"94504", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "7"]}], ")"}], " ", 
      "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"44893", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "14175"], "+", 
        RowBox[{
         FractionBox["16928", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["762496", "15"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["98624", "945"]}], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         RowBox[{"3114752", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "81"], "-", 
        RowBox[{
         FractionBox["178192", "225"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["94504", "21"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        FractionBox[
         RowBox[{"2215264", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "9"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2856362", " ", 
          SuperscriptBox["\[Pi]", "10"]}], "467775"], "+", 
        RowBox[{
         FractionBox["727904", "405"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["762496", "45"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"8586368", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "25"], "-", 
        RowBox[{
         FractionBox["17388736", "21"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8260312", " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "42525"]}], "-", 
        RowBox[{
         FractionBox["3114752", "243"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        RowBox[{
         FractionBox["317312", "225"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["70149632", "45"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["4063672", "315"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["2215264", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        FractionBox[
         RowBox[{"53022424", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "11"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"24407564", " ", 
          SuperscriptBox["\[Pi]", "12"]}], "2027025"], "+", 
        FractionBox[
         RowBox[{"9073408", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "2835"], "-", 
        FractionBox[
         RowBox[{"143278592", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "243"], "+", 
        RowBox[{
         FractionBox["32787328", "675"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["8586368", "75"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["17388736", "63"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["55946368", "5"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["407608576", "27"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -6, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {-1, 0, Rational[1, 3] Pi^2, Rational[184, 3] Zeta[3], 
      Rational[43, 45] Pi^4, Rational[-184, 9] Pi^2 Zeta[3] + 
      Rational[4144, 5] Zeta[5], Rational[536, 315] Pi^6 + 
      Rational[-16928, 9] Zeta[3]^2, Rational[-7912, 135] Pi^4 Zeta[3] + 
      Rational[-4144, 15] Pi^2 Zeta[5] + Rational[94504, 7] Zeta[7], 
      Rational[44893, 14175] Pi^8 + Rational[16928, 27] Pi^2 Zeta[3]^2 + 
      Rational[-762496, 15] Zeta[3] Zeta[5], 
      Rational[-98624, 945] Pi^6 Zeta[3] + Rational[3114752, 81] Zeta[3]^3 + 
      Rational[-178192, 225] Pi^4 Zeta[5] + Rational[-94504, 21] Pi^2 Zeta[7] + 
      Rational[2215264, 9] Zeta[9], Rational[2856362, 467775] Pi^10 + 
      Rational[727904, 405] Pi^4 Zeta[3]^2 + 
      Rational[762496, 45] Pi^2 Zeta[3] Zeta[5] + 
      Rational[-8586368, 25] Zeta[5]^2 + 
      Rational[-17388736, 21] Zeta[3] Zeta[7], 
      Rational[-8260312, 42525] Pi^8 Zeta[3] + 
      Rational[-3114752, 243] Pi^2 Zeta[3]^3 + 
      Rational[-317312, 225] Pi^6 Zeta[5] + 
      Rational[70149632, 45] Zeta[3]^2 Zeta[5] + 
      Rational[-4063672, 315] Pi^4 Zeta[7] + 
      Rational[-2215264, 27] Pi^2 Zeta[9] + Rational[53022424, 11] Zeta[11], 
      Rational[24407564, 2027025] Pi^12 + 
      Rational[9073408, 2835] Pi^6 Zeta[3]^2 + 
      Rational[-143278592, 243] Zeta[3]^4 + 
      Rational[32787328, 675] Pi^4 Zeta[3] Zeta[5] + 
      Rational[8586368, 75] Pi^2 Zeta[5]^2 + 
      Rational[17388736, 63] Pi^2 Zeta[3] Zeta[7] + 
      Rational[-55946368, 5] Zeta[5] Zeta[7] + 
      Rational[-407608576, 27] Zeta[3] Zeta[9]}, -6, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["\[Epsilon]", "6"]]}], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]], "+", 
     FractionBox[
      RowBox[{"94", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"41", " ", 
       SuperscriptBox["\[Pi]", "4"]}], 
      RowBox[{"90", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["94", "9"]}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       FractionBox[
        RowBox[{"1294", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "5"]}], "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"277", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "630"], "-", 
       FractionBox[
        RowBox[{"4418", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "9"]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1927", "135"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["1294", "15"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"18694", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "7"]}], ")"}], " ", 
      "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"54359", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "113400"], "+", 
        RowBox[{
         FractionBox["4418", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["121636", "15"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["13019", "945"]}], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         RowBox[{"415292", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "81"], "-", 
        RowBox[{
         FractionBox["26527", "225"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["18694", "21"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        FractionBox[
         RowBox[{"282334", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "9"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2106751", " ", 
          SuperscriptBox["\[Pi]", "10"]}], "3742200"], "+", 
        RowBox[{
         FractionBox["90569", "405"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["121636", "45"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"837218", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "25"], "-", 
        RowBox[{
         FractionBox["1757236", "21"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2554873", " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "170100"]}], "-", 
        RowBox[{
         FractionBox["415292", "243"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        FractionBox[
         RowBox[{"179219", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "1575"], "+", 
        RowBox[{
         FractionBox["5716892", "45"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["383227", "315"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["282334", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        FractionBox[
         RowBox[{"4373494", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "11"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"156136363", " ", 
          SuperscriptBox["\[Pi]", "12"]}], "227026800"], "+", 
        FractionBox[
         RowBox[{"611893", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "2835"], "-", 
        FractionBox[
         RowBox[{"9759362", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "243"], "+", 
        RowBox[{
         FractionBox["2493538", "675"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["837218", "75"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1757236", "63"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["24190036", "35"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["26539396", "27"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -6, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {-1, 0, Rational[1, 3] Pi^2, Rational[94, 3] Zeta[3], 
      Rational[41, 90] Pi^4, Rational[-94, 9] Pi^2 Zeta[3] + 
      Rational[1294, 5] Zeta[5], Rational[277, 630] Pi^6 + 
      Rational[-4418, 9] Zeta[3]^2, Rational[-1927, 135] Pi^4 Zeta[3] + 
      Rational[-1294, 15] Pi^2 Zeta[5] + Rational[18694, 7] Zeta[7], 
      Rational[54359, 113400] Pi^8 + Rational[4418, 27] Pi^2 Zeta[3]^2 + 
      Rational[-121636, 15] Zeta[3] Zeta[5], 
      Rational[-13019, 945] Pi^6 Zeta[3] + Rational[415292, 81] Zeta[3]^3 + 
      Rational[-26527, 225] Pi^4 Zeta[5] + Rational[-18694, 21] Pi^2 Zeta[7] + 
      Rational[282334, 9] Zeta[9], Rational[2106751, 3742200] Pi^10 + 
      Rational[90569, 405] Pi^4 Zeta[3]^2 + 
      Rational[121636, 45] Pi^2 Zeta[3] Zeta[5] + 
      Rational[-837218, 25] Zeta[5]^2 + 
      Rational[-1757236, 21] Zeta[3] Zeta[7], 
      Rational[-2554873, 170100] Pi^8 Zeta[3] + 
      Rational[-415292, 243] Pi^2 Zeta[3]^3 + 
      Rational[-179219, 1575] Pi^6 Zeta[5] + 
      Rational[5716892, 45] Zeta[3]^2 Zeta[5] + 
      Rational[-383227, 315] Pi^4 Zeta[7] + 
      Rational[-282334, 27] Pi^2 Zeta[9] + Rational[4373494, 11] Zeta[11], 
      Rational[156136363, 227026800] Pi^12 + 
      Rational[611893, 2835] Pi^6 Zeta[3]^2 + 
      Rational[-9759362, 243] Zeta[3]^4 + 
      Rational[2493538, 675] Pi^4 Zeta[3] Zeta[5] + 
      Rational[837218, 75] Pi^2 Zeta[5]^2 + 
      Rational[1757236, 63] Pi^2 Zeta[3] Zeta[7] + 
      Rational[-24190036, 35] Zeta[5] Zeta[7] + 
      Rational[-26539396, 27] Zeta[3] Zeta[9]}, -6, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["\[Epsilon]", "6"]]}], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]], "+", 
     FractionBox[
      RowBox[{"64", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"13", " ", 
       SuperscriptBox["\[Pi]", "4"]}], 
      RowBox[{"45", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["64", "9"]}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       FractionBox[
        RowBox[{"544", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "5"]}], "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"118", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "945"], "-", 
       FractionBox[
        RowBox[{"2048", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "9"]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["832", "135"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["544", "15"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"4624", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "7"]}], ")"}], " ", 
      "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"683", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "14175"], "+", 
        RowBox[{
         FractionBox["2048", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["34816", "15"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7552", " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "2835"]}], "+", 
        FractionBox[
         RowBox[{"131072", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "81"], "-", 
        RowBox[{
         FractionBox["7072", "225"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["4624", "21"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        FractionBox[
         RowBox[{"40384", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "9"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2914", " ", 
          SuperscriptBox["\[Pi]", "10"]}], "155925"], "+", 
        RowBox[{
         FractionBox["26624", "405"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["34816", "45"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"147968", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "25"], "-", 
        RowBox[{
         FractionBox["295936", "21"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"43712", " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "42525"]}], "-", 
        RowBox[{
         FractionBox["131072", "243"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        FractionBox[
         RowBox[{"64192", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "4725"], "+", 
        RowBox[{
         FractionBox["1114112", "45"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["60112", "315"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["40384", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        FractionBox[
         RowBox[{"358384", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "11"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"315074", " ", 
          SuperscriptBox["\[Pi]", "12"]}], "42567525"], "+", 
        FractionBox[
         RowBox[{"241664", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "8505"], "-", 
        FractionBox[
         RowBox[{"2097152", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "243"], "+", 
        RowBox[{
         FractionBox["452608", "675"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["147968", "75"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["295936", "63"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["2515456", "35"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["2584576", "27"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -6, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {-1, 0, Rational[1, 3] Pi^2, Rational[64, 3] Zeta[3], 
      Rational[13, 45] Pi^4, Rational[-64, 9] Pi^2 Zeta[3] + 
      Rational[544, 5] Zeta[5], Rational[118, 945] Pi^6 + 
      Rational[-2048, 9] Zeta[3]^2, Rational[-832, 135] Pi^4 Zeta[3] + 
      Rational[-544, 15] Pi^2 Zeta[5] + Rational[4624, 7] Zeta[7], 
      Rational[683, 14175] Pi^8 + Rational[2048, 27] Pi^2 Zeta[3]^2 + 
      Rational[-34816, 15] Zeta[3] Zeta[5], 
      Rational[-7552, 2835] Pi^6 Zeta[3] + Rational[131072, 81] Zeta[3]^3 + 
      Rational[-7072, 225] Pi^4 Zeta[5] + Rational[-4624, 21] Pi^2 Zeta[7] + 
      Rational[40384, 9] Zeta[9], Rational[2914, 155925] Pi^10 + 
      Rational[26624, 405] Pi^4 Zeta[3]^2 + 
      Rational[34816, 45] Pi^2 Zeta[3] Zeta[5] + 
      Rational[-147968, 25] Zeta[5]^2 + Rational[-295936, 21] Zeta[3] Zeta[7],
       Rational[-43712, 42525] Pi^8 Zeta[3] + 
      Rational[-131072, 243] Pi^2 Zeta[3]^3 + 
      Rational[-64192, 4725] Pi^6 Zeta[5] + 
      Rational[1114112, 45] Zeta[3]^2 Zeta[5] + 
      Rational[-60112, 315] Pi^4 Zeta[7] + Rational[-40384, 27] Pi^2 Zeta[9] + 
      Rational[358384, 11] Zeta[11], Rational[315074, 42567525] Pi^12 + 
      Rational[241664, 8505] Pi^6 Zeta[3]^2 + 
      Rational[-2097152, 243] Zeta[3]^4 + 
      Rational[452608, 675] Pi^4 Zeta[3] Zeta[5] + 
      Rational[147968, 75] Pi^2 Zeta[5]^2 + 
      Rational[295936, 63] Pi^2 Zeta[3] Zeta[7] + 
      Rational[-2515456, 35] Zeta[5] Zeta[7] + 
      Rational[-2584576, 27] Zeta[3] Zeta[9]}, -6, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["\[Epsilon]", "6"]]}], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]], "+", 
     FractionBox[
      RowBox[{"136", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"31", " ", 
       SuperscriptBox["\[Pi]", "4"]}], 
      RowBox[{"45", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["136", "9"]}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       FractionBox[
        RowBox[{"3184", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "5"]}], "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"1252", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "945"], "-", 
       FractionBox[
        RowBox[{"9248", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "9"]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["4216", "135"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["3184", "15"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"78376", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "7"]}], ")"}], " ", 
      "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"40373", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "14175"], "+", 
        RowBox[{
         FractionBox["9248", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["433024", "15"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"170272", " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "2835"]}], "+", 
        FractionBox[
         RowBox[{"1257728", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "81"], "-", 
        RowBox[{
         FractionBox["98704", "225"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["78376", "21"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        FractionBox[
         RowBox[{"1954144", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "9"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"191138", " ", 
          SuperscriptBox["\[Pi]", "10"]}], "31185"], "+", 
        RowBox[{
         FractionBox["286688", "405"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["433024", "45"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"5068928", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "25"], "-", 
        RowBox[{
         FractionBox["10659136", "21"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"5490728", " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "42525"]}], "-", 
        RowBox[{
         FractionBox["1257728", "243"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        FractionBox[
         RowBox[{"3986368", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "4725"], "+", 
        RowBox[{
         FractionBox["29445632", "45"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["2429656", "315"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["1954144", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        FractionBox[
         RowBox[{"48832216", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "11"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2774059084", " ", 
          SuperscriptBox["\[Pi]", "12"]}], "212837625"], "+", 
        FractionBox[
         RowBox[{"11578496", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "8505"], "-", 
        FractionBox[
         RowBox[{"42762752", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "243"], "+", 
        RowBox[{
         FractionBox["13423744", "675"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["5068928", "75"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["10659136", "63"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["249549184", "35"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["265763584", "27"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -6, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {-1, 0, Rational[1, 3] Pi^2, Rational[136, 3] Zeta[3], 
      Rational[31, 45] Pi^4, Rational[-136, 9] Pi^2 Zeta[3] + 
      Rational[3184, 5] Zeta[5], Rational[1252, 945] Pi^6 + 
      Rational[-9248, 9] Zeta[3]^2, Rational[-4216, 135] Pi^4 Zeta[3] + 
      Rational[-3184, 15] Pi^2 Zeta[5] + Rational[78376, 7] Zeta[7], 
      Rational[40373, 14175] Pi^8 + Rational[9248, 27] Pi^2 Zeta[3]^2 + 
      Rational[-433024, 15] Zeta[3] Zeta[5], 
      Rational[-170272, 2835] Pi^6 Zeta[3] + Rational[1257728, 81] Zeta[3]^3 + 
      Rational[-98704, 225] Pi^4 Zeta[5] + Rational[-78376, 21] Pi^2 Zeta[7] + 
      Rational[1954144, 9] Zeta[9], Rational[191138, 31185] Pi^10 + 
      Rational[286688, 405] Pi^4 Zeta[3]^2 + 
      Rational[433024, 45] Pi^2 Zeta[3] Zeta[5] + 
      Rational[-5068928, 25] Zeta[5]^2 + 
      Rational[-10659136, 21] Zeta[3] Zeta[7], 
      Rational[-5490728, 42525] Pi^8 Zeta[3] + 
      Rational[-1257728, 243] Pi^2 Zeta[3]^3 + 
      Rational[-3986368, 4725] Pi^6 Zeta[5] + 
      Rational[29445632, 45] Zeta[3]^2 Zeta[5] + 
      Rational[-2429656, 315] Pi^4 Zeta[7] + 
      Rational[-1954144, 27] Pi^2 Zeta[9] + Rational[48832216, 11] Zeta[11], 
      Rational[2774059084, 212837625] Pi^12 + 
      Rational[11578496, 8505] Pi^6 Zeta[3]^2 + 
      Rational[-42762752, 243] Zeta[3]^4 + 
      Rational[13423744, 675] Pi^4 Zeta[3] Zeta[5] + 
      Rational[5068928, 75] Pi^2 Zeta[5]^2 + 
      Rational[10659136, 63] Pi^2 Zeta[3] Zeta[7] + 
      Rational[-249549184, 35] Zeta[5] Zeta[7] + 
      Rational[-265763584, 27] Zeta[3] Zeta[9]}, -6, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["\[Epsilon]", "6"]]}], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]], "+", 
     FractionBox[
      RowBox[{"166", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"77", " ", 
       SuperscriptBox["\[Pi]", "4"]}], 
      RowBox[{"90", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["166", "9"]}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       FractionBox[
        RowBox[{"3934", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "5"]}], "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"1033", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "630"], "-", 
       FractionBox[
        RowBox[{"13778", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "9"]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["6391", "135"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["3934", "15"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"92446", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "7"]}], ")"}], " ", 
      "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"364319", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "113400"], "+", 
        RowBox[{
         FractionBox["13778", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["653044", "15"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["85739", "945"]}], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         RowBox[{"2287148", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "81"], "-", 
        RowBox[{
         FractionBox["151459", "225"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["92446", "21"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        FractionBox[
         RowBox[{"2196094", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "9"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"676301", " ", 
          SuperscriptBox["\[Pi]", "10"]}], "106920"], "+", 
        RowBox[{
         FractionBox["530453", "405"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["653044", "45"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"7738178", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "25"], "-", 
        RowBox[{
         FractionBox["15346036", "21"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"30238477", " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "170100"]}], "-", 
        RowBox[{
         FractionBox["2287148", "243"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        RowBox[{
         FractionBox["290273", "225"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["54202652", "45"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["508453", "45"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["2196094", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        FractionBox[
         RowBox[{"52847326", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "11"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"14259335003", " ", 
          SuperscriptBox["\[Pi]", "12"]}], "1135134000"], "+", 
        FractionBox[
         RowBox[{"7116337", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "2835"], "-", 
        FractionBox[
         RowBox[{"94916642", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "243"], "+", 
        RowBox[{
         FractionBox["25142194", "675"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["7738178", "75"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["15346036", "63"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["51954652", "5"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["364551604", "27"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -6, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {-1, 0, Rational[1, 3] Pi^2, Rational[166, 3] Zeta[3], 
      Rational[77, 90] Pi^4, Rational[-166, 9] Pi^2 Zeta[3] + 
      Rational[3934, 5] Zeta[5], Rational[1033, 630] Pi^6 + 
      Rational[-13778, 9] Zeta[3]^2, Rational[-6391, 135] Pi^4 Zeta[3] + 
      Rational[-3934, 15] Pi^2 Zeta[5] + Rational[92446, 7] Zeta[7], 
      Rational[364319, 113400] Pi^8 + Rational[13778, 27] Pi^2 Zeta[3]^2 + 
      Rational[-653044, 15] Zeta[3] Zeta[5], 
      Rational[-85739, 945] Pi^6 Zeta[3] + Rational[2287148, 81] Zeta[3]^3 + 
      Rational[-151459, 225] Pi^4 Zeta[5] + Rational[-92446, 21] Pi^2 Zeta[7] + 
      Rational[2196094, 9] Zeta[9], Rational[676301, 106920] Pi^10 + 
      Rational[530453, 405] Pi^4 Zeta[3]^2 + 
      Rational[653044, 45] Pi^2 Zeta[3] Zeta[5] + 
      Rational[-7738178, 25] Zeta[5]^2 + 
      Rational[-15346036, 21] Zeta[3] Zeta[7], 
      Rational[-30238477, 170100] Pi^8 Zeta[3] + 
      Rational[-2287148, 243] Pi^2 Zeta[3]^3 + 
      Rational[-290273, 225] Pi^6 Zeta[5] + 
      Rational[54202652, 45] Zeta[3]^2 Zeta[5] + 
      Rational[-508453, 45] Pi^4 Zeta[7] + 
      Rational[-2196094, 27] Pi^2 Zeta[9] + Rational[52847326, 11] Zeta[11], 
      Rational[14259335003, 1135134000] Pi^12 + 
      Rational[7116337, 2835] Pi^6 Zeta[3]^2 + 
      Rational[-94916642, 243] Zeta[3]^4 + 
      Rational[25142194, 675] Pi^4 Zeta[3] Zeta[5] + 
      Rational[7738178, 75] Pi^2 Zeta[5]^2 + 
      Rational[15346036, 63] Pi^2 Zeta[3] Zeta[7] + 
      Rational[-51954652, 5] Zeta[5] Zeta[7] + 
      Rational[-364551604, 27] Zeta[3] Zeta[9]}, -6, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["\[Epsilon]", "6"]]}], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]], "+", 
     FractionBox[
      RowBox[{"46", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["\[Pi]", "4"]}], 
      RowBox[{"90", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["46", "9"]}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       FractionBox[
        RowBox[{"334", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "5"]}], "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"17", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "270"], "-", 
       FractionBox[
        RowBox[{"1058", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "9"]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["391", "135"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["334", "15"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"2566", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "7"]}], ")"}], " ", 
      "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"3079", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "113400"], "+", 
        RowBox[{
         FractionBox["1058", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["15364", "15"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["391", "405"]}], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         RowBox[{"48668", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "81"], "-", 
        RowBox[{
         FractionBox["2839", "225"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["2566", "21"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        FractionBox[
         RowBox[{"21214", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "9"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4129", " ", 
          SuperscriptBox["\[Pi]", "10"]}], "249480"], "+", 
        RowBox[{
         FractionBox["8993", "405"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["15364", "45"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"55778", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "25"], "-", 
        RowBox[{
         FractionBox["118036", "21"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"70817", " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "170100"]}], "-", 
        RowBox[{
         FractionBox["48668", "243"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        RowBox[{
         FractionBox["2839", "675"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["353372", "45"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["21811", "315"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["21214", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        FractionBox[
         RowBox[{"183286", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "11"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"5661307", " ", 
          SuperscriptBox["\[Pi]", "12"]}], "486486000"], "+", 
        FractionBox[
         RowBox[{"8993", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "1215"], "-", 
        FractionBox[
         RowBox[{"559682", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "243"], "+", 
        RowBox[{
         FractionBox["130594", "675"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["55778", "75"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["118036", "63"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["857044", "35"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["975844", "27"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -6, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {-1, 0, Rational[1, 3] Pi^2, Rational[46, 3] Zeta[3], 
      Rational[17, 90] Pi^4, Rational[-46, 9] Pi^2 Zeta[3] + 
      Rational[334, 5] Zeta[5], Rational[17, 270] Pi^6 + 
      Rational[-1058, 9] Zeta[3]^2, Rational[-391, 135] Pi^4 Zeta[3] + 
      Rational[-334, 15] Pi^2 Zeta[5] + Rational[2566, 7] Zeta[7], 
      Rational[3079, 113400] Pi^8 + Rational[1058, 27] Pi^2 Zeta[3]^2 + 
      Rational[-15364, 15] Zeta[3] Zeta[5], Rational[-391, 405] Pi^6 Zeta[3] + 
      Rational[48668, 81] Zeta[3]^3 + Rational[-2839, 225] Pi^4 Zeta[5] + 
      Rational[-2566, 21] Pi^2 Zeta[7] + Rational[21214, 9] Zeta[9], 
      Rational[4129, 249480] Pi^10 + Rational[8993, 405] Pi^4 Zeta[3]^2 + 
      Rational[15364, 45] Pi^2 Zeta[3] Zeta[5] + 
      Rational[-55778, 25] Zeta[5]^2 + Rational[-118036, 21] Zeta[3] Zeta[7], 
      Rational[-70817, 170100] Pi^8 Zeta[3] + 
      Rational[-48668, 243] Pi^2 Zeta[3]^3 + 
      Rational[-2839, 675] Pi^6 Zeta[5] + 
      Rational[353372, 45] Zeta[3]^2 Zeta[5] + 
      Rational[-21811, 315] Pi^4 Zeta[7] + Rational[-21214, 27] Pi^2 Zeta[9] + 
      Rational[183286, 11] Zeta[11], Rational[5661307, 486486000] Pi^12 + 
      Rational[8993, 1215] Pi^6 Zeta[3]^2 + Rational[-559682, 243] Zeta[3]^4 + 
      Rational[130594, 675] Pi^4 Zeta[3] Zeta[5] + 
      Rational[55778, 75] Pi^2 Zeta[5]^2 + 
      Rational[118036, 63] Pi^2 Zeta[3] Zeta[7] + 
      Rational[-857044, 35] Zeta[5] Zeta[7] + 
      Rational[-975844, 27] Zeta[3] Zeta[9]}, -6, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["\[Epsilon]", "6"]]}], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]], "+", 
     FractionBox[
      RowBox[{"76", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "4"]}], 
      RowBox[{"45", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["76", "9"]}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       FractionBox[
        RowBox[{"1084", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "5"]}], "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"17", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "45"], "-", 
       FractionBox[
        RowBox[{"2888", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "9"]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1216", "135"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["1084", "15"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"16636", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "7"]}], ")"}], " ", 
      "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"6733", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "14175"], "+", 
        RowBox[{
         FractionBox["2888", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["82384", "15"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1292", "135"]}], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         RowBox[{"219488", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "81"], "-", 
        RowBox[{
         FractionBox["17344", "225"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["16636", "21"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        FractionBox[
         RowBox[{"263164", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "9"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"56899", " ", 
          SuperscriptBox["\[Pi]", "10"]}], "93555"], "+", 
        RowBox[{
         FractionBox["46208", "405"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["82384", "45"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"587528", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "25"], "-", 
        RowBox[{
         FractionBox["1264336", "21"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"511708", " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "42525"]}], "-", 
        RowBox[{
         FractionBox["219488", "243"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        RowBox[{
         FractionBox["18428", "225"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["3130592", "45"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["266176", "315"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["263164", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        FractionBox[
         RowBox[{"4198396", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "11"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2630708", " ", 
          SuperscriptBox["\[Pi]", "12"]}], "3378375"], "+", 
        RowBox[{
         FractionBox["49096", "405"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        FractionBox[
         RowBox[{"4170272", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "243"], "+", 
        RowBox[{
         FractionBox["1318144", "675"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["587528", "75"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1264336", "63"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["18033424", "35"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["20000464", "27"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -6, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {-1, 0, Rational[1, 3] Pi^2, Rational[76, 3] Zeta[3], 
      Rational[16, 45] Pi^4, Rational[-76, 9] Pi^2 Zeta[3] + 
      Rational[1084, 5] Zeta[5], Rational[17, 45] Pi^6 + 
      Rational[-2888, 9] Zeta[3]^2, Rational[-1216, 135] Pi^4 Zeta[3] + 
      Rational[-1084, 15] Pi^2 Zeta[5] + Rational[16636, 7] Zeta[7], 
      Rational[6733, 14175] Pi^8 + Rational[2888, 27] Pi^2 Zeta[3]^2 + 
      Rational[-82384, 15] Zeta[3] Zeta[5], Rational[-1292, 135] Pi^6 Zeta[3] + 
      Rational[219488, 81] Zeta[3]^3 + Rational[-17344, 225] Pi^4 Zeta[5] + 
      Rational[-16636, 21] Pi^2 Zeta[7] + Rational[263164, 9] Zeta[9], 
      Rational[56899, 93555] Pi^10 + Rational[46208, 405] Pi^4 Zeta[3]^2 + 
      Rational[82384, 45] Pi^2 Zeta[3] Zeta[5] + 
      Rational[-587528, 25] Zeta[5]^2 + 
      Rational[-1264336, 21] Zeta[3] Zeta[7], 
      Rational[-511708, 42525] Pi^8 Zeta[3] + 
      Rational[-219488, 243] Pi^2 Zeta[3]^3 + 
      Rational[-18428, 225] Pi^6 Zeta[5] + 
      Rational[3130592, 45] Zeta[3]^2 Zeta[5] + 
      Rational[-266176, 315] Pi^4 Zeta[7] + 
      Rational[-263164, 27] Pi^2 Zeta[9] + Rational[4198396, 11] Zeta[11], 
      Rational[2630708, 3378375] Pi^12 + Rational[49096, 405] Pi^6 Zeta[3]^2 + 
      Rational[-4170272, 243] Zeta[3]^4 + 
      Rational[1318144, 675] Pi^4 Zeta[3] Zeta[5] + 
      Rational[587528, 75] Pi^2 Zeta[5]^2 + 
      Rational[1264336, 63] Pi^2 Zeta[3] Zeta[7] + 
      Rational[-18033424, 35] Zeta[5] Zeta[7] + 
      Rational[-20000464, 27] Zeta[3] Zeta[9]}, -6, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["\[Epsilon]", "6"]]}], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]], "+", 
     FractionBox[
      RowBox[{"118", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"53", " ", 
       SuperscriptBox["\[Pi]", "4"]}], 
      RowBox[{"90", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["118", "9"]}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       FractionBox[
        RowBox[{"2974", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "5"]}], "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"341", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "270"], "-", 
       FractionBox[
        RowBox[{"6962", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "9"]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["3127", "135"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["2974", "15"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"76318", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "7"]}], ")"}], " ", 
      "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"65027", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "22680"], "+", 
        RowBox[{
         FractionBox["6962", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["350932", "15"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["20119", "405"]}], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         RowBox[{"821516", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "81"], "-", 
        RowBox[{
         FractionBox["78811", "225"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["76318", "21"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        FractionBox[
         RowBox[{"1934974", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "9"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"7840061", " ", 
          SuperscriptBox["\[Pi]", "10"]}], "1247400"], "+", 
        RowBox[{
         FractionBox["184493", "405"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["350932", "45"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"4422338", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "25"], "-", 
        RowBox[{
         FractionBox["9005524", "21"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3836593", " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "34020"]}], "-", 
        RowBox[{
         FractionBox["821516", "243"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        RowBox[{
         FractionBox["507067", "675"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["20704988", "45"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["2022427", "315"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["1934974", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        FractionBox[
         RowBox[{"48657118", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "11"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"1310094659", " ", 
          SuperscriptBox["\[Pi]", "12"]}], "97297200"], "+", 
        FractionBox[
         RowBox[{"1187021", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "1215"], "-", 
        FractionBox[
         RowBox[{"24234722", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "243"], "+", 
        RowBox[{
         FractionBox["9299698", "675"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["4422338", "75"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["9005524", "63"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["226969732", "35"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["228326932", "27"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -6, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {-1, 0, Rational[1, 3] Pi^2, Rational[118, 3] Zeta[3], 
      Rational[53, 90] Pi^4, Rational[-118, 9] Pi^2 Zeta[3] + 
      Rational[2974, 5] Zeta[5], Rational[341, 270] Pi^6 + 
      Rational[-6962, 9] Zeta[3]^2, Rational[-3127, 135] Pi^4 Zeta[3] + 
      Rational[-2974, 15] Pi^2 Zeta[5] + Rational[76318, 7] Zeta[7], 
      Rational[65027, 22680] Pi^8 + Rational[6962, 27] Pi^2 Zeta[3]^2 + 
      Rational[-350932, 15] Zeta[3] Zeta[5], 
      Rational[-20119, 405] Pi^6 Zeta[3] + Rational[821516, 81] Zeta[3]^3 + 
      Rational[-78811, 225] Pi^4 Zeta[5] + Rational[-76318, 21] Pi^2 Zeta[7] + 
      Rational[1934974, 9] Zeta[9], Rational[7840061, 1247400] Pi^10 + 
      Rational[184493, 405] Pi^4 Zeta[3]^2 + 
      Rational[350932, 45] Pi^2 Zeta[3] Zeta[5] + 
      Rational[-4422338, 25] Zeta[5]^2 + 
      Rational[-9005524, 21] Zeta[3] Zeta[7], 
      Rational[-3836593, 34020] Pi^8 Zeta[3] + 
      Rational[-821516, 243] Pi^2 Zeta[3]^3 + 
      Rational[-507067, 675] Pi^6 Zeta[5] + 
      Rational[20704988, 45] Zeta[3]^2 Zeta[5] + 
      Rational[-2022427, 315] Pi^4 Zeta[7] + 
      Rational[-1934974, 27] Pi^2 Zeta[9] + Rational[48657118, 11] Zeta[11], 
      Rational[1310094659, 97297200] Pi^12 + 
      Rational[1187021, 1215] Pi^6 Zeta[3]^2 + 
      Rational[-24234722, 243] Zeta[3]^4 + 
      Rational[9299698, 675] Pi^4 Zeta[3] Zeta[5] + 
      Rational[4422338, 75] Pi^2 Zeta[5]^2 + 
      Rational[9005524, 63] Pi^2 Zeta[3] Zeta[7] + 
      Rational[-226969732, 35] Zeta[5] Zeta[7] + 
      Rational[-228326932, 27] Zeta[3] Zeta[9]}, -6, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["\[Epsilon]", "6"]]}], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]], "+", 
     FractionBox[
      RowBox[{"28", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "4"]}], 
      RowBox[{"45", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["28", "9"]}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       FractionBox[
        RowBox[{"124", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "5"]}], "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Pi]", "6"], "945"], "-", 
       FractionBox[
        RowBox[{"392", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "9"]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["112", "135"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["124", "15"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"508", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "7"]}], ")"}], " ", 
      "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"11", " ", 
           SuperscriptBox["\[Pi]", "8"]}], "2835"]}], "+", 
        RowBox[{
         FractionBox["392", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["3472", "15"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "405"]}], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         RowBox[{"10976", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "81"], "-", 
        RowBox[{
         FractionBox["496", "225"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["508", "21"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        FractionBox[
         RowBox[{"2044", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "9"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"29", " ", 
           SuperscriptBox["\[Pi]", "10"]}], "22275"]}], "+", 
        RowBox[{
         FractionBox["1568", "405"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["3472", "45"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"7688", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "25"], "-", 
        RowBox[{
         FractionBox["2032", "3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"44", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "1215"], "-", 
        RowBox[{
         FractionBox["10976", "243"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        FractionBox[
         RowBox[{"124", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "4725"], "+", 
        RowBox[{
         FractionBox["48608", "45"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["2032", "315"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["2044", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        FractionBox[
         RowBox[{"8188", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "11"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"12472", " ", 
           SuperscriptBox["\[Pi]", "12"]}], "42567525"]}], "+", 
        FractionBox[
         RowBox[{"56", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "1215"], "-", 
        FractionBox[
         RowBox[{"76832", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "243"], "+", 
        RowBox[{
         FractionBox["13888", "675"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["7688", "75"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["2032", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["62992", "35"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["57232", "27"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -6, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {-1, 0, Rational[1, 3] Pi^2, Rational[28, 3] Zeta[3], Rational[4, 45] 
      Pi^4, Rational[-28, 9] Pi^2 Zeta[3] + Rational[124, 5] Zeta[5], 
      Rational[1, 945] Pi^6 + Rational[-392, 9] Zeta[3]^2, 
      Rational[-112, 135] Pi^4 Zeta[3] + Rational[-124, 15] Pi^2 Zeta[5] + 
      Rational[508, 7] Zeta[7], Rational[-11, 2835] Pi^8 + 
      Rational[392, 27] Pi^2 Zeta[3]^2 + Rational[-3472, 15] Zeta[3] Zeta[5], 
      Rational[-4, 405] Pi^6 Zeta[3] + Rational[10976, 81] Zeta[3]^3 + 
      Rational[-496, 225] Pi^4 Zeta[5] + Rational[-508, 21] Pi^2 Zeta[7] + 
      Rational[2044, 9] Zeta[9], Rational[-29, 22275] Pi^10 + 
      Rational[1568, 405] Pi^4 Zeta[3]^2 + 
      Rational[3472, 45] Pi^2 Zeta[3] Zeta[5] + Rational[-7688, 25] Zeta[5]^2 + 
      Rational[-2032, 3] Zeta[3] Zeta[7], Rational[44, 1215] Pi^8 Zeta[3] + 
      Rational[-10976, 243] Pi^2 Zeta[3]^3 + 
      Rational[-124, 4725] Pi^6 Zeta[5] + 
      Rational[48608, 45] Zeta[3]^2 Zeta[5] + 
      Rational[-2032, 315] Pi^4 Zeta[7] + Rational[-2044, 27] Pi^2 Zeta[9] + 
      Rational[8188, 11] Zeta[11], Rational[-12472, 42567525] Pi^12 + 
      Rational[56, 1215] Pi^6 Zeta[3]^2 + Rational[-76832, 243] Zeta[3]^4 + 
      Rational[13888, 675] Pi^4 Zeta[3] Zeta[5] + 
      Rational[7688, 75] Pi^2 Zeta[5]^2 + 
      Rational[2032, 9] Pi^2 Zeta[3] Zeta[7] + 
      Rational[-62992, 35] Zeta[5] Zeta[7] + 
      Rational[-57232, 27] Zeta[3] Zeta[9]}, -6, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      SuperscriptBox["\[Epsilon]", "3"]], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "4"], 
      RowBox[{"10", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"157", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"346", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "945"], "-", 
       RowBox[{"235", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["223", "30"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["157", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"26657", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "8"]}], ")"}], " ", 
      "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"11633", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "18144"], "+", 
        RowBox[{
         FractionBox["1215", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["235", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["107027", "15"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"20761", " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "1134"]}], "+", 
        FractionBox[
         RowBox[{"14572", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "3"], "-", 
        RowBox[{
         FractionBox["134057", "900"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["26657", "24"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        FractionBox[
         RowBox[{"1657525", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "24"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"48687677", " ", 
          SuperscriptBox["\[Pi]", "10"]}], "26195400"], "-", 
        RowBox[{
         FractionBox["405", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["242325", "112"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1136", "5"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["107027", "45"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"37743301", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "560"], "-", 
        RowBox[{
         FractionBox["7490575", "48"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9360", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"11988227", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "340200"], "-", 
        RowBox[{"24750", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["14572", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        FractionBox[
         RowBox[{"891193", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "2700"], "+", 
        RowBox[{
         FractionBox["1654268", "9"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"26023097", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "10080"], "+", 
        RowBox[{
         FractionBox["420395", "72"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        FractionBox[
         RowBox[{"151351589", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "128"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"313584057497", " ", 
          SuperscriptBox["\[Pi]", "12"]}], "70053984000"], "-", 
        RowBox[{
         FractionBox["1543", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["124065", "112"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["270635", "24"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], "]"}]}], "+", 
        RowBox[{"17070", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"15852707", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "34020"], "-", 
        FractionBox[
         RowBox[{"3731945", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "54"], "+", 
        FractionBox[
         RowBox[{"19874681", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "2700"], "+", 
        FractionBox[
         RowBox[{"79223401", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "1680"], "+", 
        FractionBox[
         RowBox[{"103029505", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "1008"], "-", 
        RowBox[{
         FractionBox["109670467", "35"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["266907817", "72"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -3, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     6 Zeta[3], Rational[1, 10] Pi^4, (-2) Pi^2 Zeta[3] + 157 Zeta[5], 
      Rational[346, 945] Pi^6 - 235 Zeta[3]^2, 
      Rational[-223, 30] Pi^4 Zeta[3] + Rational[-157, 3] Pi^2 Zeta[5] + 
      Rational[26657, 8] Zeta[7], Rational[11633, 18144] Pi^8 + 
      Rational[1215, 2] $CellContext`MZV[{2, 6}] + 
      Rational[235, 3] Pi^2 Zeta[3]^2 + Rational[-107027, 15] Zeta[3] Zeta[5],
       Rational[-20761, 1134] Pi^6 Zeta[3] + Rational[14572, 3] Zeta[3]^3 + 
      Rational[-134057, 900] Pi^4 Zeta[5] + Rational[-26657, 24] Pi^2 Zeta[7] + 
      Rational[1657525, 24] Zeta[9], Rational[48687677, 26195400] Pi^10 + 
      Rational[-405, 2] Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[-242325, 112] $CellContext`MZV[{3, 7}] + 
      Rational[1136, 5] Pi^4 Zeta[3]^2 + 
      Rational[107027, 45] Pi^2 Zeta[3] Zeta[5] + 
      Rational[-37743301, 560] Zeta[5]^2 + 
      Rational[-7490575, 48] Zeta[3] Zeta[7], 
      9360 $CellContext`MZV[{2, 1, 8}] + 
      Rational[-11988227, 340200] Pi^8 Zeta[3] - 
      24750 $CellContext`MZV[{2, 6}] Zeta[3] + 
      Rational[-14572, 9] Pi^2 Zeta[3]^3 + 
      Rational[-891193, 2700] Pi^6 Zeta[5] + 
      Rational[1654268, 9] Zeta[3]^2 Zeta[5] + 
      Rational[-26023097, 10080] Pi^4 Zeta[7] + 
      Rational[420395, 72] Pi^2 Zeta[9] + Rational[151351589, 128] Zeta[11], 
      Rational[313584057497, 70053984000] Pi^12 + 
      Rational[-1543, 4] Pi^4 $CellContext`MZV[{2, 6}] + 
      Rational[-124065, 112] Pi^2 $CellContext`MZV[{3, 7}] + 
      Rational[270635, 24] $CellContext`MZV[{3, 9}] + 
      17070 $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[15852707, 34020] Pi^6 Zeta[3]^2 + 
      Rational[-3731945, 54] Zeta[3]^4 + 
      Rational[19874681, 2700] Pi^4 Zeta[3] Zeta[5] + 
      Rational[79223401, 1680] Pi^2 Zeta[5]^2 + 
      Rational[103029505, 1008] Pi^2 Zeta[3] Zeta[7] + 
      Rational[-109670467, 35] Zeta[5] Zeta[7] + 
      Rational[-266907817, 72] Zeta[3] Zeta[9]}, -3, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      SuperscriptBox["\[Epsilon]", "3"]], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "4"], 
      RowBox[{"10", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"127", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"271", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "945"], "-", 
       RowBox[{"229", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["217", "30"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["127", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"18989", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "8"]}], ")"}], " ", 
      "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"250409", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "453600"], "+", 
        RowBox[{
         FractionBox["243", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["229", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["107597", "15"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"90353", " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "5670"]}], "+", 
        FractionBox[
         RowBox[{"14182", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "3"], "-", 
        RowBox[{
         FractionBox["107267", "900"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["18989", "24"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        FractionBox[
         RowBox[{"1084927", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "24"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"12336713", " ", 
          SuperscriptBox["\[Pi]", "10"]}], "10478160"], "-", 
        RowBox[{
         FractionBox["81", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["40851", "112"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["2211", "10"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["107597", "45"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"31559011", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "560"], "-", 
        RowBox[{
         FractionBox["6188437", "48"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"441", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"2888383", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "97200"], "-", 
        RowBox[{"5706", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["14182", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        FractionBox[
         RowBox[{"2300273", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "9450"], "+", 
        RowBox[{
         FractionBox["8960539", "45"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"20823077", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "10080"], "-", 
        RowBox[{
         FractionBox["987025", "72"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        FractionBox[
         RowBox[{"113165081", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "128"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"1166957709439", " ", 
          SuperscriptBox["\[Pi]", "12"]}], "490377888000"], "-", 
        RowBox[{
         FractionBox["169", "2"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["81", "16"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["19445", "24"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], "]"}]}], "+", 
        RowBox[{"1182", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"15022073", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "34020"], "-", 
        FractionBox[
         RowBox[{"3761483", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "54"], "+", 
        FractionBox[
         RowBox[{"17724089", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "2700"], "+", 
        RowBox[{
         FractionBox["4918753", "240"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        FractionBox[
         RowBox[{"46822507", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "1008"], "-", 
        RowBox[{
         FractionBox["277114001", "140"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["176160811", "72"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -3, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     6 Zeta[3], Rational[1, 10] Pi^4, (-2) Pi^2 Zeta[3] + 127 Zeta[5], 
      Rational[271, 945] Pi^6 - 229 Zeta[3]^2, 
      Rational[-217, 30] Pi^4 Zeta[3] + Rational[-127, 3] Pi^2 Zeta[5] + 
      Rational[18989, 8] Zeta[7], Rational[250409, 453600] Pi^8 + 
      Rational[243, 2] $CellContext`MZV[{2, 6}] + 
      Rational[229, 3] Pi^2 Zeta[3]^2 + Rational[-107597, 15] Zeta[3] Zeta[5],
       Rational[-90353, 5670] Pi^6 Zeta[3] + Rational[14182, 3] Zeta[3]^3 + 
      Rational[-107267, 900] Pi^4 Zeta[5] + Rational[-18989, 24] Pi^2 Zeta[7] + 
      Rational[1084927, 24] Zeta[9], Rational[12336713, 10478160] Pi^10 + 
      Rational[-81, 2] Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[-40851, 112] $CellContext`MZV[{3, 7}] + 
      Rational[2211, 10] Pi^4 Zeta[3]^2 + 
      Rational[107597, 45] Pi^2 Zeta[3] Zeta[5] + 
      Rational[-31559011, 560] Zeta[5]^2 + 
      Rational[-6188437, 48] Zeta[3] Zeta[7], 441 $CellContext`MZV[{2, 1, 8}] + 
      Rational[-2888383, 97200] Pi^8 Zeta[3] - 5706 $CellContext`MZV[{2, 6}] 
      Zeta[3] + Rational[-14182, 9] Pi^2 Zeta[3]^3 + 
      Rational[-2300273, 9450] Pi^6 Zeta[5] + 
      Rational[8960539, 45] Zeta[3]^2 Zeta[5] + 
      Rational[-20823077, 10080] Pi^4 Zeta[7] + 
      Rational[-987025, 72] Pi^2 Zeta[9] + Rational[113165081, 128] Zeta[11], 
      Rational[1166957709439, 490377888000] Pi^12 + 
      Rational[-169, 2] Pi^4 $CellContext`MZV[{2, 6}] + 
      Rational[-81, 16] Pi^2 $CellContext`MZV[{3, 7}] + 
      Rational[-19445, 24] $CellContext`MZV[{3, 9}] + 
      1182 $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[15022073, 34020] Pi^6 Zeta[3]^2 + 
      Rational[-3761483, 54] Zeta[3]^4 + 
      Rational[17724089, 2700] Pi^4 Zeta[3] Zeta[5] + 
      Rational[4918753, 240] Pi^2 Zeta[5]^2 + 
      Rational[46822507, 1008] Pi^2 Zeta[3] Zeta[7] + 
      Rational[-277114001, 140] Zeta[5] Zeta[7] + 
      Rational[-176160811, 72] Zeta[3] Zeta[9]}, -3, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      SuperscriptBox["\[Epsilon]", "3"]], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "4"], 
      RowBox[{"10", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"102", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"139", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "630"], "-", 
       RowBox[{"314", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["151", "15"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"34", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"1413", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4927", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "37800"], "+", 
        RowBox[{"324", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["314", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["43724", "5"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["2669", "135"]}], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         RowBox[{"24892", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "3"], "-", 
        RowBox[{
         FractionBox["12041", "75"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{"471", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{"18918", " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"42901", " ", 
          SuperscriptBox["\[Pi]", "10"]}], "349272"], "-", 
        RowBox[{"108", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["5751", "7"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["5909", "15"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["43724", "15"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"2519121", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "35"], "-", 
        RowBox[{
         FractionBox["989883", "7"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2916", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"202169", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "8100"], "-", 
        RowBox[{"16956", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["24892", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        FractionBox[
         RowBox[{"500258", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "1575"], "+", 
        RowBox[{
         FractionBox["4875208", "15"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["165393", "70"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{"2685", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        FractionBox[
         RowBox[{"682023", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "4"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"683925889", " ", 
           SuperscriptBox["\[Pi]", "12"]}], "3405402000"]}], "-", 
        RowBox[{"288", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["27", "7"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "-", 
        RowBox[{"900", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], "]"}]}], "+", 
        RowBox[{"2592", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"2097799", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "2835"], "-", 
        FractionBox[
         RowBox[{"3978514", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "27"], "+", 
        RowBox[{
         FractionBox["2529182", "225"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["970927", "35"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{"54759", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["81438234", "35"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["7142264", "3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -3, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     6 Zeta[3], Rational[1, 10] Pi^4, (-2) Pi^2 Zeta[3] + 102 Zeta[5], 
      Rational[139, 630] Pi^6 - 314 Zeta[3]^2, 
      Rational[-151, 15] Pi^4 Zeta[3] - 34 Pi^2 Zeta[5] + 1413 Zeta[7], 
      Rational[4927, 37800] Pi^8 + 324 $CellContext`MZV[{2, 6}] + 
      Rational[314, 3] Pi^2 Zeta[3]^2 + Rational[-43724, 5] Zeta[3] Zeta[5], 
      Rational[-2669, 135] Pi^6 Zeta[3] + Rational[24892, 3] Zeta[3]^3 + 
      Rational[-12041, 75] Pi^4 Zeta[5] - 471 Pi^2 Zeta[7] + 18918 Zeta[9], 
      Rational[42901, 349272] Pi^10 - 108 Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[-5751, 7] $CellContext`MZV[{3, 7}] + 
      Rational[5909, 15] Pi^4 Zeta[3]^2 + 
      Rational[43724, 15] Pi^2 Zeta[3] Zeta[5] + 
      Rational[-2519121, 35] Zeta[5]^2 + Rational[-989883, 7] Zeta[3] Zeta[7],
       2916 $CellContext`MZV[{2, 1, 8}] + 
      Rational[-202169, 8100] Pi^8 Zeta[3] - 16956 $CellContext`MZV[{2, 6}] 
      Zeta[3] + Rational[-24892, 9] Pi^2 Zeta[3]^3 + 
      Rational[-500258, 1575] Pi^6 Zeta[5] + 
      Rational[4875208, 15] Zeta[3]^2 Zeta[5] + 
      Rational[-165393, 70] Pi^4 Zeta[7] + 2685 Pi^2 Zeta[9] + 
      Rational[682023, 4] Zeta[11], Rational[-683925889, 3405402000] Pi^12 - 
      288 Pi^4 $CellContext`MZV[{2, 6}] + 
      Rational[-27, 7] Pi^2 $CellContext`MZV[{3, 7}] - 
      900 $CellContext`MZV[{3, 9}] + 2592 $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[2097799, 2835] Pi^6 Zeta[3]^2 + 
      Rational[-3978514, 27] Zeta[3]^4 + 
      Rational[2529182, 225] Pi^4 Zeta[3] Zeta[5] + 
      Rational[970927, 35] Pi^2 Zeta[5]^2 + 54759 Pi^2 Zeta[3] Zeta[7] + 
      Rational[-81438234, 35] Zeta[5] Zeta[7] + 
      Rational[-7142264, 3] Zeta[3] Zeta[9]}, -3, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      SuperscriptBox["\[Epsilon]", "3"]], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "4"], 
      RowBox[{"10", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"289", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "630"], "-", 
       RowBox[{"260", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["124", "15"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"4509", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"538", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "945"], "+", 
        RowBox[{"1620", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["260", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["32984", "5"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["4126", "189"]}], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         RowBox[{"17872", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "3"], "-", 
        RowBox[{
         FractionBox["15386", "75"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{"1503", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{"98490", " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"5427061", " ", 
          SuperscriptBox["\[Pi]", "10"]}], "2182950"], "-", 
        RowBox[{"540", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["47790", "7"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["4208", "15"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["32984", "15"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"2796366", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "35"], "-", 
        RowBox[{
         FractionBox["1318830", "7"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"29160", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"73934", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "2025"], "-", 
        RowBox[{"70200", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["17872", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        FractionBox[
         RowBox[{"748148", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "1575"], "+", 
        RowBox[{
         FractionBox["497576", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["122264", "35"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{"57080", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        RowBox[{"1285293", " ", 
         RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"100875032", " ", 
          SuperscriptBox["\[Pi]", "12"]}], "16372125"], "-", 
        RowBox[{"1332", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["3510", "7"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "-", 
        RowBox[{"30600", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], "]"}]}], "+", 
        RowBox[{"25920", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"1629436", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "2835"], "-", 
        FractionBox[
         RowBox[{"2517760", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "27"], "+", 
        RowBox[{
         FractionBox["1882088", "225"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["2244322", "35"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["973130", "7"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["140851932", "35"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["14374928", "3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -3, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     6 Zeta[3], Rational[1, 10] Pi^4, (-2) Pi^2 Zeta[3] + 192 Zeta[5], 
      Rational[289, 630] Pi^6 - 260 Zeta[3]^2, 
      Rational[-124, 15] Pi^4 Zeta[3] - 64 Pi^2 Zeta[5] + 4509 Zeta[7], 
      Rational[538, 945] Pi^8 + 1620 $CellContext`MZV[{2, 6}] + 
      Rational[260, 3] Pi^2 Zeta[3]^2 + Rational[-32984, 5] Zeta[3] Zeta[5], 
      Rational[-4126, 189] Pi^6 Zeta[3] + Rational[17872, 3] Zeta[3]^3 + 
      Rational[-15386, 75] Pi^4 Zeta[5] - 1503 Pi^2 Zeta[7] + 98490 Zeta[9], 
      Rational[5427061, 2182950] Pi^10 - 540 Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[-47790, 7] $CellContext`MZV[{3, 7}] + 
      Rational[4208, 15] Pi^4 Zeta[3]^2 + 
      Rational[32984, 15] Pi^2 Zeta[3] Zeta[5] + 
      Rational[-2796366, 35] Zeta[5]^2 + 
      Rational[-1318830, 7] Zeta[3] Zeta[7], 
      29160 $CellContext`MZV[{2, 1, 8}] + Rational[-73934, 2025] Pi^8 Zeta[3] - 
      70200 $CellContext`MZV[{2, 6}] Zeta[3] + 
      Rational[-17872, 9] Pi^2 Zeta[3]^3 + 
      Rational[-748148, 1575] Pi^6 Zeta[5] + 
      Rational[497576, 3] Zeta[3]^2 Zeta[5] + 
      Rational[-122264, 35] Pi^4 Zeta[7] + 57080 Pi^2 Zeta[9] + 
      1285293 Zeta[11], Rational[100875032, 16372125] Pi^12 - 1332 
      Pi^4 $CellContext`MZV[{2, 6}] + 
      Rational[-3510, 7] Pi^2 $CellContext`MZV[{3, 7}] - 
      30600 $CellContext`MZV[{3, 9}] + 25920 $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[1629436, 2835] Pi^6 Zeta[3]^2 + 
      Rational[-2517760, 27] Zeta[3]^4 + 
      Rational[1882088, 225] Pi^4 Zeta[3] Zeta[5] + 
      Rational[2244322, 35] Pi^2 Zeta[5]^2 + 
      Rational[973130, 7] Pi^2 Zeta[3] Zeta[7] + 
      Rational[-140851932, 35] Zeta[5] Zeta[7] + 
      Rational[-14374928, 3] Zeta[3] Zeta[9]}, -3, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      SuperscriptBox["\[Epsilon]", "3"]], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "4"], 
      RowBox[{"10", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"102", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"139", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "630"], "-", 
       RowBox[{"134", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["61", "15"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"34", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"1413", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"6817", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "37800"], "+", 
        RowBox[{"324", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["134", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["11324", "5"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["5273", "945"]}], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         RowBox[{"4732", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "3"], "-", 
        RowBox[{
         FractionBox["3941", "75"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{"471", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{"18918", " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"157697", " ", 
          SuperscriptBox["\[Pi]", "10"]}], "623700"], "-", 
        RowBox[{"108", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["5751", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "8"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1049", "15"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["11324", "15"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"52743", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "5"], "-", 
        RowBox[{
         FractionBox["203787", "7"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2916", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"316913", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "56700"], "-", 
        RowBox[{"7236", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["4732", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        FractionBox[
         RowBox[{"99458", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "1575"], "+", 
        RowBox[{
         FractionBox["482848", "15"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["20064", "35"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{"2685", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        FractionBox[
         RowBox[{"682023", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "4"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"1765675811", " ", 
          SuperscriptBox["\[Pi]", "12"]}], "3405402000"], "-", 
        RowBox[{"126", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["27", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "8"}], "}"}], "]"}]}], "+", 
        RowBox[{"4050", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "10"}], "}"}], "]"}]}], "+", 
        RowBox[{"2592", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"218419", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "2835"], "-", 
        FractionBox[
         RowBox[{"343774", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "27"], "+", 
        RowBox[{
         FractionBox["284402", "225"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["41881", "5"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["132945", "7"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["14207784", "35"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["1552184", "3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -3, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     6 Zeta[3], Rational[1, 10] Pi^4, (-2) Pi^2 Zeta[3] + 102 Zeta[5], 
      Rational[139, 630] Pi^6 - 134 Zeta[3]^2, Rational[-61, 15] Pi^4 Zeta[3] - 
      34 Pi^2 Zeta[5] + 1413 Zeta[7], Rational[6817, 37800] Pi^8 + 
      324 $CellContext`MZV[{2, 6}] + Rational[134, 3] Pi^2 Zeta[3]^2 + 
      Rational[-11324, 5] Zeta[3] Zeta[5], Rational[-5273, 945] Pi^6 Zeta[3] + 
      Rational[4732, 3] Zeta[3]^3 + Rational[-3941, 75] Pi^4 Zeta[5] - 471 
      Pi^2 Zeta[7] + 18918 Zeta[9], Rational[157697, 623700] Pi^10 - 108 
      Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[5751, 2] $CellContext`MZV[{2, 8}] + 
      Rational[1049, 15] Pi^4 Zeta[3]^2 + 
      Rational[11324, 15] Pi^2 Zeta[3] Zeta[5] + 
      Rational[-52743, 5] Zeta[5]^2 + Rational[-203787, 7] Zeta[3] Zeta[7], 
      2916 $CellContext`MZV[{2, 1, 8}] + 
      Rational[-316913, 56700] Pi^8 Zeta[3] - 7236 $CellContext`MZV[{2, 6}] 
      Zeta[3] + Rational[-4732, 9] Pi^2 Zeta[3]^3 + 
      Rational[-99458, 1575] Pi^6 Zeta[5] + 
      Rational[482848, 15] Zeta[3]^2 Zeta[5] + 
      Rational[-20064, 35] Pi^4 Zeta[7] + 2685 Pi^2 Zeta[9] + 
      Rational[682023, 4] Zeta[11], Rational[1765675811, 3405402000] Pi^12 - 
      126 Pi^4 $CellContext`MZV[{2, 6}] + 
      Rational[27, 2] Pi^2 $CellContext`MZV[{2, 8}] + 
      4050 $CellContext`MZV[{2, 10}] + 2592 $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[218419, 2835] Pi^6 Zeta[3]^2 + Rational[-343774, 27] Zeta[3]^4 + 
      Rational[284402, 225] Pi^4 Zeta[3] Zeta[5] + 
      Rational[41881, 5] Pi^2 Zeta[5]^2 + 
      Rational[132945, 7] Pi^2 Zeta[3] Zeta[7] + 
      Rational[-14207784, 35] Zeta[5] Zeta[7] + 
      Rational[-1552184, 3] Zeta[3] Zeta[9]}, -3, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      SuperscriptBox["\[Epsilon]", "3"]], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "4"], 
      RowBox[{"10", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"192", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"289", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "630"], "-", 
       RowBox[{"224", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["106", "15"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"4509", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"10949", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "18900"], "+", 
        RowBox[{"1620", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["224", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["25964", "5"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["17678", "945"]}], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         RowBox[{"13516", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "3"], "-", 
        RowBox[{
         FractionBox["13631", "75"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{"1503", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{"98490", " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"11095979", " ", 
          SuperscriptBox["\[Pi]", "10"]}], "4365900"], "-", 
        RowBox[{"540", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["47790", "7"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["631", "3"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["25964", "15"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"2514126", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "35"], "-", 
        RowBox[{
         FractionBox["1117104", "7"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"29160", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"1902959", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "56700"], "-", 
        RowBox[{"60480", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["13516", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        RowBox[{
         FractionBox["99869", "225"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["1804888", "15"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["210907", "70"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{"57080", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        RowBox[{"1285293", " ", 
         RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"234642509", " ", 
          SuperscriptBox["\[Pi]", "12"]}], "37422000"], "-", 
        RowBox[{"1170", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["3510", "7"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "-", 
        RowBox[{"30600", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], "]"}]}], "+", 
        RowBox[{"25920", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"1242193", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "2835"], "-", 
        FractionBox[
         RowBox[{"1673200", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "27"], "+", 
        RowBox[{
         FractionBox["1415852", "225"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["2150242", "35"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["905888", "7"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["132248022", "35"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["12563768", "3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -3, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     6 Zeta[3], Rational[1, 10] Pi^4, (-2) Pi^2 Zeta[3] + 192 Zeta[5], 
      Rational[289, 630] Pi^6 - 224 Zeta[3]^2, 
      Rational[-106, 15] Pi^4 Zeta[3] - 64 Pi^2 Zeta[5] + 4509 Zeta[7], 
      Rational[10949, 18900] Pi^8 + 1620 $CellContext`MZV[{2, 6}] + 
      Rational[224, 3] Pi^2 Zeta[3]^2 + Rational[-25964, 5] Zeta[3] Zeta[5], 
      Rational[-17678, 945] Pi^6 Zeta[3] + Rational[13516, 3] Zeta[3]^3 + 
      Rational[-13631, 75] Pi^4 Zeta[5] - 1503 Pi^2 Zeta[7] + 98490 Zeta[9], 
      Rational[11095979, 4365900] Pi^10 - 540 Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[-47790, 7] $CellContext`MZV[{3, 7}] + 
      Rational[631, 3] Pi^4 Zeta[3]^2 + 
      Rational[25964, 15] Pi^2 Zeta[3] Zeta[5] + 
      Rational[-2514126, 35] Zeta[5]^2 + 
      Rational[-1117104, 7] Zeta[3] Zeta[7], 
      29160 $CellContext`MZV[{2, 1, 8}] + 
      Rational[-1902959, 56700] Pi^8 Zeta[3] - 60480 $CellContext`MZV[{2, 6}] 
      Zeta[3] + Rational[-13516, 9] Pi^2 Zeta[3]^3 + 
      Rational[-99869, 225] Pi^6 Zeta[5] + 
      Rational[1804888, 15] Zeta[3]^2 Zeta[5] + 
      Rational[-210907, 70] Pi^4 Zeta[7] + 57080 Pi^2 Zeta[9] + 
      1285293 Zeta[11], Rational[234642509, 37422000] Pi^12 - 1170 
      Pi^4 $CellContext`MZV[{2, 6}] + 
      Rational[-3510, 7] Pi^2 $CellContext`MZV[{3, 7}] - 
      30600 $CellContext`MZV[{3, 9}] + 25920 $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[1242193, 2835] Pi^6 Zeta[3]^2 + 
      Rational[-1673200, 27] Zeta[3]^4 + 
      Rational[1415852, 225] Pi^4 Zeta[3] Zeta[5] + 
      Rational[2150242, 35] Pi^2 Zeta[5]^2 + 
      Rational[905888, 7] Pi^2 Zeta[3] Zeta[7] + 
      Rational[-132248022, 35] Zeta[5] Zeta[7] + 
      Rational[-12563768, 3] Zeta[3] Zeta[9]}, -3, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"20", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "\[Epsilon]"]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"10", " ", 
          SuperscriptBox["\[Pi]", "6"]}], "189"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["2", "15"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{"639", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"842", " ", 
           SuperscriptBox["\[Pi]", "8"]}], "14175"]}], "-", 
        RowBox[{"324", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["4", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["16", "3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["662", "405"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        FractionBox[
         RowBox[{"440", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "3"], "+", 
        RowBox[{
         FractionBox["908", "45"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"213", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        FractionBox[
         RowBox[{"142462", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "9"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"476887", " ", 
           SuperscriptBox["\[Pi]", "10"]}], "1091475"]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["9276", "7"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["106", "15"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["16", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"56172", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "7"], "+", 
        RowBox[{
         FractionBox["119678", "7"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5456"}], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"122237", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "42525"], "+", 
        RowBox[{"13016", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         FractionBox["440", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
        FractionBox[
         RowBox[{"176588", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "2835"], "+", 
        RowBox[{
         FractionBox["322816", "45"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["6779", "18"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["311750", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
        RowBox[{"207094", " ", 
         RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4336004474", " ", 
           SuperscriptBox["\[Pi]", "12"]}], "3447969525"]}], "+", 
        RowBox[{
         FractionBox["1898", "9"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["3692", "7"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["47000", "27"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["27136", "3"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"227174", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "8505"], "+", 
        FractionBox[
         RowBox[{"18248", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "9"], "-", 
        RowBox[{
         FractionBox["412432", "675"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["110308", "7"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["2034682", "63"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["224530238", "315"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["19945004", "27"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {(-20) Zeta[5], Rational[-10, 189] Pi^6 + 4 Zeta[3]^2, 
      Rational[2, 15] Pi^4 Zeta[3] + Rational[20, 3] Pi^2 Zeta[5] - 639 
      Zeta[7], Rational[-842, 14175] Pi^8 - 324 $CellContext`MZV[{2, 6}] + 
      Rational[-4, 3] Pi^2 Zeta[3]^2 + Rational[-16, 3] Zeta[3] Zeta[5], 
      Rational[662, 405] Pi^6 Zeta[3] + Rational[-440, 3] Zeta[3]^3 + 
      Rational[908, 45] Pi^4 Zeta[5] + 213 Pi^2 Zeta[7] + 
      Rational[-142462, 9] Zeta[9], Rational[-476887, 1091475] Pi^10 + 
      108 Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[9276, 7] $CellContext`MZV[{3, 7}] + 
      Rational[-106, 15] Pi^4 Zeta[3]^2 + 
      Rational[16, 9] Pi^2 Zeta[3] Zeta[5] + Rational[56172, 7] Zeta[5]^2 + 
      Rational[119678, 7] Zeta[3] 
       Zeta[7], (-5456) $CellContext`MZV[{2, 1, 8}] + 
      Rational[122237, 42525] Pi^8 Zeta[3] + 
      13016 $CellContext`MZV[{2, 6}] Zeta[3] + 
      Rational[440, 9] Pi^2 Zeta[3]^3 + Rational[176588, 2835] Pi^6 Zeta[5] + 
      Rational[322816, 45] Zeta[3]^2 Zeta[5] + 
      Rational[6779, 18] Pi^4 Zeta[7] + Rational[-311750, 27] Pi^2 Zeta[9] - 
      207094 Zeta[11], Rational[-4336004474, 3447969525] Pi^12 + 
      Rational[1898, 9] Pi^4 $CellContext`MZV[{2, 6}] + 
      Rational[3692, 7] Pi^2 $CellContext`MZV[{3, 7}] + 
      Rational[-47000, 27] $CellContext`MZV[{3, 9}] + 
      Rational[-27136, 3] $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[-227174, 8505] Pi^6 Zeta[3]^2 + Rational[18248, 9] Zeta[3]^4 + 
      Rational[-412432, 675] Pi^4 Zeta[3] Zeta[5] + 
      Rational[-110308, 7] Pi^2 Zeta[5]^2 + 
      Rational[-2034682, 63] Pi^2 Zeta[3] Zeta[7] + 
      Rational[224530238, 315] Zeta[5] Zeta[7] + 
      Rational[19945004, 27] Zeta[3] Zeta[9]}, -1, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"20", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "\[Epsilon]"]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"10", " ", 
          SuperscriptBox["\[Pi]", "6"]}], "189"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["16", "15"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{"569", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"493", " ", 
           SuperscriptBox["\[Pi]", "8"]}], "11340"]}], "-", 
        RowBox[{"324", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["32", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["3808", "3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3172", " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "2835"]}], "+", 
        RowBox[{"1096", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        RowBox[{
         FractionBox["8", "9"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["569", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{"13198", " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1058971", " ", 
           SuperscriptBox["\[Pi]", "10"]}], "2619540"]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7866", "7"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["158", "3"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["3808", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"386", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "7"], "-", 
        RowBox[{
         FractionBox["169198", "21"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3624", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"77033", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "12150"], "+", 
        RowBox[{"8472", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["1096", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
        RowBox[{
         FractionBox["10862", "945"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["2907712", "45"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["10781", "45"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["46720", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
        FractionBox[
         RowBox[{"792003", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "2"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"71826653", " ", 
           SuperscriptBox["\[Pi]", "12"]}], "72171000"]}], "+", 
        RowBox[{
         FractionBox["304", "15"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{"126", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["29680", "9"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], "]"}]}], "-", 
        RowBox[{"4672", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"787778", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "8505"], "-", 
        FractionBox[
         RowBox[{"178244", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "9"], "+", 
        RowBox[{
         FractionBox["586916", "675"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["20218", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["99470", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["28877096", "105"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["488536", "9"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {(-20) Zeta[5], Rational[-10, 189] Pi^6 - 32 Zeta[3]^2, 
      Rational[-16, 15] Pi^4 Zeta[3] + Rational[20, 3] Pi^2 Zeta[5] - 569 
      Zeta[7], Rational[-493, 11340] Pi^8 - 324 $CellContext`MZV[{2, 6}] + 
      Rational[32, 3] Pi^2 Zeta[3]^2 + Rational[-3808, 3] Zeta[3] Zeta[5], 
      Rational[-3172, 2835] Pi^6 Zeta[3] + 1096 Zeta[3]^3 + 
      Rational[-8, 9] Pi^4 Zeta[5] + Rational[569, 3] Pi^2 Zeta[7] - 13198 
      Zeta[9], Rational[-1058971, 2619540] Pi^10 + 
      108 Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[7866, 7] $CellContext`MZV[{3, 7}] + 
      Rational[158, 3] Pi^4 Zeta[3]^2 + 
      Rational[3808, 9] Pi^2 Zeta[3] Zeta[5] + Rational[-386, 7] Zeta[5]^2 + 
      Rational[-169198, 21] Zeta[3] Zeta[7], 3624 $CellContext`MZV[{2, 1, 8}] + 
      Rational[-77033, 12150] Pi^8 Zeta[3] + 
      8472 $CellContext`MZV[{2, 6}] Zeta[3] + 
      Rational[-1096, 3] Pi^2 Zeta[3]^3 + Rational[10862, 945] Pi^6 Zeta[5] + 
      Rational[2907712, 45] Zeta[3]^2 Zeta[5] + 
      Rational[10781, 45] Pi^4 Zeta[7] + Rational[46720, 3] Pi^2 Zeta[9] + 
      Rational[-792003, 2] Zeta[11], Rational[-71826653, 72171000] Pi^12 + 
      Rational[304, 15] Pi^4 $CellContext`MZV[{2, 6}] + 
      126 Pi^2 $CellContext`MZV[{3, 7}] + 
      Rational[29680, 9] $CellContext`MZV[{3, 9}] - 
      4672 $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[787778, 8505] Pi^6 Zeta[3]^2 + Rational[-178244, 9] Zeta[3]^4 + 
      Rational[586916, 675] Pi^4 Zeta[3] Zeta[5] + 
      Rational[-20218, 3] Pi^2 Zeta[5]^2 + 
      Rational[-99470, 9] Pi^2 Zeta[3] Zeta[7] + 
      Rational[28877096, 105] Zeta[5] Zeta[7] + 
      Rational[488536, 9] Zeta[3] Zeta[9]}, -1, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"20", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "\[Epsilon]"]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"10", " ", 
          SuperscriptBox["\[Pi]", "6"]}], "189"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["16", "15"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{"639", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"787", " ", 
           SuperscriptBox["\[Pi]", "8"]}], "11340"]}], "-", 
        RowBox[{"324", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["32", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["3688", "3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2872", " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "2835"]}], "+", 
        FractionBox[
         RowBox[{"4168", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "3"], "-", 
        RowBox[{
         FractionBox["2", "9"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"213", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        FractionBox[
         RowBox[{"285749", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "18"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"863057", " ", 
           SuperscriptBox["\[Pi]", "10"]}], "1746360"]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["34989", "28"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["202", "3"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["3688", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"89679", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "28"], "-", 
        RowBox[{
         FractionBox["41569", "28"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3446"}], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"380857", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "170100"], "+", 
        RowBox[{"13922", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["4168", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
        FractionBox[
         RowBox[{"47377", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "5670"], "+", 
        RowBox[{
         FractionBox["3770662", "45"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["43423", "360"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["144005", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
        FractionBox[
         RowBox[{"8645223", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "32"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1492521244129", " ", 
           SuperscriptBox["\[Pi]", "12"]}], "1103350248000"]}], "+", 
        RowBox[{
         FractionBox["10657", "45"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["487", "28"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["312335", "54"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["11176", "3"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"1067083", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "8505"], "-", 
        FractionBox[
         RowBox[{"280054", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "9"], "+", 
        RowBox[{
         FractionBox["1289441", "675"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["120983", "28"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["2635765", "252"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["54845303", "315"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["14201281", "54"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {(-20) Zeta[5], Rational[-10, 189] Pi^6 - 32 Zeta[3]^2, 
      Rational[-16, 15] Pi^4 Zeta[3] + Rational[20, 3] Pi^2 Zeta[5] - 639 
      Zeta[7], Rational[-787, 11340] Pi^8 - 324 $CellContext`MZV[{2, 6}] + 
      Rational[32, 3] Pi^2 Zeta[3]^2 + Rational[-3688, 3] Zeta[3] Zeta[5], 
      Rational[-2872, 2835] Pi^6 Zeta[3] + Rational[4168, 3] Zeta[3]^3 + 
      Rational[-2, 9] Pi^4 Zeta[5] + 213 Pi^2 Zeta[7] + 
      Rational[-285749, 18] Zeta[9], Rational[-863057, 1746360] Pi^10 + 
      108 Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[34989, 28] $CellContext`MZV[{3, 7}] + 
      Rational[202, 3] Pi^4 Zeta[3]^2 + 
      Rational[3688, 9] Pi^2 Zeta[3] Zeta[5] + Rational[-89679, 28] Zeta[5]^2 + 
      Rational[-41569, 28] Zeta[3] 
       Zeta[7], (-3446) $CellContext`MZV[{2, 1, 8}] + 
      Rational[-380857, 170100] Pi^8 Zeta[3] + 
      13922 $CellContext`MZV[{2, 6}] Zeta[3] + 
      Rational[-4168, 9] Pi^2 Zeta[3]^3 + Rational[47377, 5670] Pi^6 Zeta[5] + 
      Rational[3770662, 45] Zeta[3]^2 Zeta[5] + 
      Rational[43423, 360] Pi^4 Zeta[7] + Rational[-144005, 27] Pi^2 Zeta[9] + 
      Rational[-8645223, 32] Zeta[11], 
      Rational[-1492521244129, 1103350248000] Pi^12 + 
      Rational[10657, 45] Pi^4 $CellContext`MZV[{2, 6}] + 
      Rational[-487, 28] Pi^2 $CellContext`MZV[{3, 7}] + 
      Rational[312335, 54] $CellContext`MZV[{3, 9}] + 
      Rational[-11176, 3] $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[1067083, 8505] Pi^6 Zeta[3]^2 + Rational[-280054, 9] Zeta[3]^4 + 
      Rational[1289441, 675] Pi^4 Zeta[3] Zeta[5] + 
      Rational[-120983, 28] Pi^2 Zeta[5]^2 + 
      Rational[-2635765, 252] Pi^2 Zeta[3] Zeta[7] + 
      Rational[54845303, 315] Zeta[5] Zeta[7] + 
      Rational[14201281, 54] Zeta[3] Zeta[9]}, -1, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"20", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "\[Epsilon]"]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"10", " ", 
          SuperscriptBox["\[Pi]", "6"]}], "189"]}], "-", 
       RowBox[{"86", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["43", "15"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"5777", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "8"]}], ")"}], " ", 
      "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2367499", " ", 
           SuperscriptBox["\[Pi]", "8"]}], "453600"]}], "+", 
        RowBox[{
         FractionBox["22977", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["86", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["89429", "3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["7892", "405"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         RowBox[{"15350", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "3"], "-", 
        RowBox[{
         FractionBox["48673", "180"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["5777", "24"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        FractionBox[
         RowBox[{"198659", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "8"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"36282353", " ", 
           SuperscriptBox["\[Pi]", "10"]}], "7484400"]}], "-", 
        RowBox[{
         FractionBox["7659", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["868257", "16"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["2501", "10"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["89429", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"1697411", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "16"], "+", 
        RowBox[{
         FractionBox["15435007", "48"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"68139", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"173658707", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "680400"], "-", 
        RowBox[{"466344", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["15350", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        FractionBox[
         RowBox[{"532183", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "1890"], "-", 
        RowBox[{
         FractionBox["43699619", "45"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["1668875", "288"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["5240945", "24"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
        FractionBox[
         RowBox[{"345120267", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "128"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"74510572043", " ", 
           SuperscriptBox["\[Pi]", "12"]}], "4526565120"]}], "-", 
        RowBox[{
         FractionBox["56047", "6"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["3752517", "112"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["70579235", "72"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], "]"}]}], "-", 
        RowBox[{"143882", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"11031691", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "34020"], "-", 
        FractionBox[
         RowBox[{"2843729", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "18"], "-", 
        FractionBox[
         RowBox[{"39150523", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "2700"], "-", 
        RowBox[{
         FractionBox["81808529", "336"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
        FractionBox[
         RowBox[{"534511297", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "1008"], "+", 
        RowBox[{
         FractionBox["1074219541", "105"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["934848649", "72"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {(-20) Zeta[5], Rational[-10, 189] Pi^6 - 86 Zeta[3]^2, 
      Rational[-43, 15] Pi^4 Zeta[3] + Rational[20, 3] Pi^2 Zeta[5] + 
      Rational[-5777, 8] Zeta[7], Rational[-2367499, 453600] Pi^8 + 
      Rational[22977, 2] $CellContext`MZV[{2, 6}] + 
      Rational[86, 3] Pi^2 Zeta[3]^2 + Rational[89429, 3] Zeta[3] Zeta[5], 
      Rational[7892, 405] Pi^6 Zeta[3] + Rational[15350, 3] Zeta[3]^3 + 
      Rational[-48673, 180] Pi^4 Zeta[5] + Rational[5777, 24] Pi^2 Zeta[7] + 
      Rational[-198659, 8] Zeta[9], Rational[-36282353, 7484400] Pi^10 + 
      Rational[-7659, 2] Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[-868257, 16] $CellContext`MZV[{3, 7}] + 
      Rational[2501, 10] Pi^4 Zeta[3]^2 + 
      Rational[-89429, 9] Pi^2 Zeta[3] Zeta[5] + 
      Rational[1697411, 16] Zeta[5]^2 + 
      Rational[15435007, 48] Zeta[3] Zeta[7], 
      68139 $CellContext`MZV[{2, 1, 8}] + 
      Rational[173658707, 680400] Pi^8 Zeta[3] - 
      466344 $CellContext`MZV[{2, 6}] Zeta[3] + 
      Rational[-15350, 9] Pi^2 Zeta[3]^3 + 
      Rational[-532183, 1890] Pi^6 Zeta[5] + 
      Rational[-43699619, 45] Zeta[3]^2 Zeta[5] + 
      Rational[-1668875, 288] Pi^4 Zeta[7] + 
      Rational[5240945, 24] Pi^2 Zeta[9] + Rational[-345120267, 128] Zeta[11],
       Rational[-74510572043, 4526565120] Pi^12 + 
      Rational[-56047, 6] Pi^4 $CellContext`MZV[{2, 6}] + 
      Rational[3752517, 112] Pi^2 $CellContext`MZV[{3, 7}] + 
      Rational[-70579235, 72] $CellContext`MZV[{3, 9}] - 
      143882 $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[-11031691, 34020] Pi^6 Zeta[3]^2 + 
      Rational[-2843729, 18] Zeta[3]^4 + 
      Rational[-39150523, 2700] Pi^4 Zeta[3] Zeta[5] + 
      Rational[-81808529, 336] Pi^2 Zeta[5]^2 + 
      Rational[-534511297, 1008] Pi^2 Zeta[3] Zeta[7] + 
      Rational[1074219541, 105] Zeta[5] Zeta[7] + 
      Rational[934848649, 72] Zeta[3] Zeta[9]}, -1, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"20", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "\[Epsilon]"]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"10", " ", 
          SuperscriptBox["\[Pi]", "6"]}], "189"]}], "-", 
       RowBox[{"80", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "3"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{"625", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"42157", " ", 
           SuperscriptBox["\[Pi]", "8"]}], "11340"]}], "+", 
        RowBox[{"8100", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["80", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["62600", "3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["7744", "567"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         RowBox[{"11000", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "3"], "-", 
        RowBox[{
         FractionBox["1742", "9"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["625", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        FractionBox[
         RowBox[{"109895", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "6"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"14853647", " ", 
           SuperscriptBox["\[Pi]", "10"]}], "5239080"]}], "-", 
        RowBox[{"2700", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["907155", "28"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{"178", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["62600", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"1974593", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "28"], "+", 
        RowBox[{
         FractionBox["15480085", "84"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"57090", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"5167741", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "34020"], "-", 
        RowBox[{"306030", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["11000", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        RowBox[{
         FractionBox["17887", "126"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["5742274", "9"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["216593", "72"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["1639195", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
        FractionBox[
         RowBox[{"67301855", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "32"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"23937326003", " ", 
           SuperscriptBox["\[Pi]", "12"]}], "14711336640"]}], "-", 
        RowBox[{
         FractionBox["11975", "3"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["244935", "28"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["31955", "18"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], "]"}]}], "+", 
        RowBox[{"182440", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"703469", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "1701"], "-", 
        FractionBox[
         RowBox[{"645250", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "9"], "+", 
        RowBox[{
         FractionBox["736933", "135"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["20191867", "84"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["119707955", "252"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["179699075", "42"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["13761355", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {(-20) Zeta[5], Rational[-10, 189] Pi^6 - 80 Zeta[3]^2, 
      Rational[-8, 3] Pi^4 Zeta[3] + Rational[20, 3] Pi^2 Zeta[5] - 625 
      Zeta[7], Rational[-42157, 11340] Pi^8 + 8100 $CellContext`MZV[{2, 6}] + 
      Rational[80, 3] Pi^2 Zeta[3]^2 + Rational[62600, 3] Zeta[3] Zeta[5], 
      Rational[7744, 567] Pi^6 Zeta[3] + Rational[11000, 3] Zeta[3]^3 + 
      Rational[-1742, 9] Pi^4 Zeta[5] + Rational[625, 3] Pi^2 Zeta[7] + 
      Rational[-109895, 6] Zeta[9], Rational[-14853647, 5239080] Pi^10 - 2700 
      Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[-907155, 28] $CellContext`MZV[{3, 7}] + 178 Pi^4 Zeta[3]^2 + 
      Rational[-62600, 9] Pi^2 Zeta[3] Zeta[5] + 
      Rational[1974593, 28] Zeta[5]^2 + 
      Rational[15480085, 84] Zeta[3] Zeta[7], 
      57090 $CellContext`MZV[{2, 1, 8}] + 
      Rational[5167741, 34020] Pi^8 Zeta[3] - 306030 $CellContext`MZV[{2, 6}] 
      Zeta[3] + Rational[-11000, 9] Pi^2 Zeta[3]^3 + 
      Rational[-17887, 126] Pi^6 Zeta[5] + 
      Rational[-5742274, 9] Zeta[3]^2 Zeta[5] + 
      Rational[-216593, 72] Pi^4 Zeta[7] + Rational[1639195, 9] Pi^2 Zeta[9] + 
      Rational[-67301855, 32] Zeta[11], 
      Rational[-23937326003, 14711336640] Pi^12 + 
      Rational[-11975, 3] Pi^4 $CellContext`MZV[{2, 6}] + 
      Rational[-244935, 28] Pi^2 $CellContext`MZV[{3, 7}] + 
      Rational[-31955, 18] $CellContext`MZV[{3, 9}] + 
      182440 $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[-703469, 1701] Pi^6 Zeta[3]^2 + Rational[-645250, 9] Zeta[3]^4 + 
      Rational[736933, 135] Pi^4 Zeta[3] Zeta[5] + 
      Rational[20191867, 84] Pi^2 Zeta[5]^2 + 
      Rational[119707955, 252] Pi^2 Zeta[3] Zeta[7] + 
      Rational[-179699075, 42] Zeta[5] Zeta[7] + 
      Rational[-13761355, 6] Zeta[3] Zeta[9]}, -1, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"20", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "\[Epsilon]"]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"10", " ", 
          SuperscriptBox["\[Pi]", "6"]}], "189"]}], "-", 
       RowBox[{"68", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["34", "15"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{"450", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"119603", " ", 
           SuperscriptBox["\[Pi]", "8"]}], "56700"]}], "+", 
        RowBox[{"4536", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["68", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["36920", "3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"27422", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "2835"], "+", 
        FractionBox[
         RowBox[{"12664", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "3"], "-", 
        RowBox[{
         FractionBox["4438", "45"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"150", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        FractionBox[
         RowBox[{"88036", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "9"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"146149", " ", 
           SuperscriptBox["\[Pi]", "10"]}], "161700"]}], "-", 
        RowBox[{"1512", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["85026", "7"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["3098", "15"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["36920", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"254322", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "7"], "+", 
        RowBox[{
         FractionBox["608990", "7"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"20344", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"9831067", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "85050"], "-", 
        RowBox[{"235048", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["12664", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
        FractionBox[
         RowBox[{"38144", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "2835"], "-", 
        RowBox[{
         FractionBox["23006912", "45"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["39691", "45"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["1781674", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
        FractionBox[
         RowBox[{"1536475", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "2"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"5880741883", " ", 
          SuperscriptBox["\[Pi]", "12"]}], "137918781000"], "-", 
        RowBox[{
         FractionBox["172136", "45"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["16742", "7"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1617992", "27"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["46400", "3"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"2335814", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "8505"], "-", 
        FractionBox[
         RowBox[{"1145644", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "9"], "-", 
        RowBox[{
         FractionBox["1136716", "675"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["71826", "7"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1038230", "63"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["34409500", "63"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["23655776", "27"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {(-20) Zeta[5], Rational[-10, 189] Pi^6 - 68 Zeta[3]^2, 
      Rational[-34, 15] Pi^4 Zeta[3] + Rational[20, 3] Pi^2 Zeta[5] - 450 
      Zeta[7], Rational[-119603, 56700] Pi^8 + 4536 $CellContext`MZV[{2, 6}] + 
      Rational[68, 3] Pi^2 Zeta[3]^2 + Rational[36920, 3] Zeta[3] Zeta[5], 
      Rational[27422, 2835] Pi^6 Zeta[3] + Rational[12664, 3] Zeta[3]^3 + 
      Rational[-4438, 45] Pi^4 Zeta[5] + 150 Pi^2 Zeta[7] + 
      Rational[-88036, 9] Zeta[9], Rational[-146149, 161700] Pi^10 - 1512 
      Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[-85026, 7] $CellContext`MZV[{3, 7}] + 
      Rational[3098, 15] Pi^4 Zeta[3]^2 + 
      Rational[-36920, 9] Pi^2 Zeta[3] Zeta[5] + 
      Rational[254322, 7] Zeta[5]^2 + Rational[608990, 7] Zeta[3] Zeta[7], 
      20344 $CellContext`MZV[{2, 1, 8}] + 
      Rational[9831067, 85050] Pi^8 Zeta[3] - 235048 $CellContext`MZV[{2, 6}] 
      Zeta[3] + Rational[-12664, 9] Pi^2 Zeta[3]^3 + 
      Rational[38144, 2835] Pi^6 Zeta[5] + 
      Rational[-23006912, 45] Zeta[3]^2 Zeta[5] + 
      Rational[-39691, 45] Pi^4 Zeta[7] + Rational[1781674, 27] Pi^2 Zeta[9] + 
      Rational[-1536475, 2] Zeta[11], 
      Rational[5880741883, 137918781000] Pi^12 + 
      Rational[-172136, 45] Pi^4 $CellContext`MZV[{2, 6}] + 
      Rational[16742, 7] Pi^2 $CellContext`MZV[{3, 7}] + 
      Rational[-1617992, 27] $CellContext`MZV[{3, 9}] + 
      Rational[46400, 3] $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[-2335814, 8505] Pi^6 Zeta[3]^2 + 
      Rational[-1145644, 9] Zeta[3]^4 + 
      Rational[-1136716, 675] Pi^4 Zeta[3] Zeta[5] + 
      Rational[71826, 7] Pi^2 Zeta[5]^2 + 
      Rational[1038230, 63] Pi^2 Zeta[3] Zeta[7] + 
      Rational[34409500, 63] Zeta[5] Zeta[7] + 
      Rational[23655776, 27] Zeta[3] Zeta[9]}, -1, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      FractionBox["441", "8"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"91", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "2400"], "-", 
        RowBox[{
         FractionBox["81", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{"216", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "14"]}], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"267", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        RowBox[{
         FractionBox["9", "10"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["147", "8"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        FractionBox[
         RowBox[{"4583", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "2"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"1325003", " ", 
          SuperscriptBox["\[Pi]", "10"]}], "11642400"], "+", 
        RowBox[{
         FractionBox["27", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["18441", "56"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["267", "20"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"502287", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "56"], "-", 
        RowBox[{
         FractionBox["36543", "56"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["6291", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"5731", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "3150"], "+", 
        RowBox[{
         FractionBox["135", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"89", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        RowBox[{
         FractionBox["23717", "504"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["20283", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["15097", "80"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["214435", "24"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
        FractionBox[
         RowBox[{"402081", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "32"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"98707206047", " ", 
          SuperscriptBox["\[Pi]", "12"]}], "122594472000"], "+", 
        RowBox[{
         FractionBox["353", "10"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["70443", "56"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["190175", "6"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], "]"}]}], "+", 
        RowBox[{"10716", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"132607", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "3780"], "+", 
        RowBox[{"8515", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "-", 
        RowBox[{
         FractionBox["232", "5"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["1035425", "56"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1776749", "56"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["4384228", "5"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{"342980", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[441, 8] Zeta[7], Rational[91, 2400] Pi^8 + 
      Rational[-81, 2] $CellContext`MZV[{2, 6}] - 216 Zeta[3] Zeta[5], 
      Rational[-5, 14] Pi^6 Zeta[3] - 267 Zeta[3]^3 + 
      Rational[-9, 10] Pi^4 Zeta[5] + Rational[-147, 8] Pi^2 Zeta[7] + 
      Rational[4583, 2] Zeta[9], Rational[1325003, 11642400] Pi^10 + 
      Rational[27, 2] Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[18441, 56] $CellContext`MZV[{3, 7}] + 
      Rational[-267, 20] Pi^4 Zeta[3]^2 + 72 Pi^2 Zeta[3] Zeta[5] + 
      Rational[-502287, 56] Zeta[5]^2 + Rational[-36543, 56] Zeta[3] Zeta[7], 
      Rational[6291, 2] $CellContext`MZV[{2, 1, 8}] + 
      Rational[-5731, 3150] Pi^8 Zeta[3] + 
      Rational[135, 2] $CellContext`MZV[{2, 6}] Zeta[3] + 89 Pi^2 Zeta[3]^3 + 
      Rational[-23717, 504] Pi^6 Zeta[5] + 
      Rational[-20283, 2] Zeta[3]^2 Zeta[5] + 
      Rational[15097, 80] Pi^4 Zeta[7] + Rational[214435, 24] Pi^2 Zeta[9] + 
      Rational[-402081, 32] Zeta[11], 
      Rational[98707206047, 122594472000] Pi^12 + 
      Rational[353, 10] Pi^4 $CellContext`MZV[{2, 6}] + 
      Rational[-70443, 56] Pi^2 $CellContext`MZV[{3, 7}] + 
      Rational[190175, 6] $CellContext`MZV[{3, 9}] + 
      10716 $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[-132607, 3780] Pi^6 Zeta[3]^2 + 8515 Zeta[3]^4 + 
      Rational[-232, 5] Pi^4 Zeta[3] Zeta[5] + 
      Rational[1035425, 56] Pi^2 Zeta[5]^2 + 
      Rational[1776749, 56] Pi^2 Zeta[3] Zeta[7] + 
      Rational[-4384228, 5] Zeta[5] Zeta[7] - 342980 Zeta[3] Zeta[9]}, 1, 7, 
     1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"20", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "\[Epsilon]"]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"10", " ", 
          SuperscriptBox["\[Pi]", "6"]}], "189"]}], "-", 
       RowBox[{"68", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["34", "15"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{"450", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"119603", " ", 
           SuperscriptBox["\[Pi]", "8"]}], "56700"]}], "+", 
        RowBox[{"4536", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["68", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["35120", "3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"22922", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "2835"], "+", 
        FractionBox[
         RowBox[{"6544", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "3"], "-", 
        RowBox[{
         FractionBox["4888", "45"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"150", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        FractionBox[
         RowBox[{"88036", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "9"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"95329", " ", 
           SuperscriptBox["\[Pi]", "10"]}], "34650"]}], "-", 
        RowBox[{"1512", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{"42513", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "8"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1568", "15"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["35120", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"73518", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{"146378", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"20344", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"2176271", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "42525"], "-", 
        RowBox[{"98968", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["6544", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        FractionBox[
         RowBox[{"118906", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "2835"], "-", 
        RowBox[{
         FractionBox["8542112", "45"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["49816", "45"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["1781674", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
        FractionBox[
         RowBox[{"1536475", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "2"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"274993331", " ", 
           SuperscriptBox["\[Pi]", "12"]}], "116093250"]}], "-", 
        RowBox[{
         FractionBox["70076", "45"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{"8371", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "8"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["808996", "3"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "10"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["46400", "3"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"800144", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "8505"], "-", 
        FractionBox[
         RowBox[{"281284", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "9"], "-", 
        RowBox[{
         FractionBox["54916", "675"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"4494", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["59666", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["16635992", "21"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["9558824", "9"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {(-20) Zeta[5], Rational[-10, 189] Pi^6 - 68 Zeta[3]^2, 
      Rational[-34, 15] Pi^4 Zeta[3] + Rational[20, 3] Pi^2 Zeta[5] - 450 
      Zeta[7], Rational[-119603, 56700] Pi^8 + 4536 $CellContext`MZV[{2, 6}] + 
      Rational[68, 3] Pi^2 Zeta[3]^2 + Rational[35120, 3] Zeta[3] Zeta[5], 
      Rational[22922, 2835] Pi^6 Zeta[3] + Rational[6544, 3] Zeta[3]^3 + 
      Rational[-4888, 45] Pi^4 Zeta[5] + 150 Pi^2 Zeta[7] + 
      Rational[-88036, 9] Zeta[9], Rational[-95329, 34650] Pi^10 - 1512 
      Pi^2 $CellContext`MZV[{2, 6}] + 42513 $CellContext`MZV[{2, 8}] + 
      Rational[1568, 15] Pi^4 Zeta[3]^2 + 
      Rational[-35120, 9] Pi^2 Zeta[3] Zeta[5] + 73518 Zeta[5]^2 + 
      146378 Zeta[3] Zeta[7], 20344 $CellContext`MZV[{2, 1, 8}] + 
      Rational[2176271, 42525] Pi^8 Zeta[3] - 98968 $CellContext`MZV[{2, 6}] 
      Zeta[3] + Rational[-6544, 9] Pi^2 Zeta[3]^3 + 
      Rational[-118906, 2835] Pi^6 Zeta[5] + 
      Rational[-8542112, 45] Zeta[3]^2 Zeta[5] + 
      Rational[-49816, 45] Pi^4 Zeta[7] + Rational[1781674, 27] Pi^2 Zeta[9] + 
      Rational[-1536475, 2] Zeta[11], Rational[-274993331, 116093250] Pi^12 + 
      Rational[-70076, 45] Pi^4 $CellContext`MZV[{2, 6}] - 8371 
      Pi^2 $CellContext`MZV[{2, 8}] + 
      Rational[808996, 3] $CellContext`MZV[{2, 10}] + 
      Rational[46400, 3] $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[-800144, 8505] Pi^6 Zeta[3]^2 + Rational[-281284, 9] Zeta[3]^4 + 
      Rational[-54916, 675] Pi^4 Zeta[3] Zeta[5] + 4494 Pi^2 Zeta[5]^2 + 
      Rational[59666, 9] Pi^2 Zeta[3] Zeta[7] + 
      Rational[16635992, 21] Zeta[5] Zeta[7] + 
      Rational[9558824, 9] Zeta[3] Zeta[9]}, -1, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"20", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "\[Epsilon]"]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"10", " ", 
          SuperscriptBox["\[Pi]", "6"]}], "189"]}], "-", 
       RowBox[{"92", " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["46", "15"]}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{"779", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"18913", " ", 
           SuperscriptBox["\[Pi]", "8"]}], "2835"]}], "+", 
        RowBox[{"14796", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["92", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["116072", "3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"72518", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "2835"], "+", 
        RowBox[{"5136", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        RowBox[{
         FractionBox["3086", "9"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["779", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        FractionBox[
         RowBox[{"246992", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "9"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8638459", " ", 
           SuperscriptBox["\[Pi]", "10"]}], "1309770"]}], "-", 
        RowBox[{"4932", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["526299", "7"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["752", "3"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["116072", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"1064089", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "7"], "+", 
        RowBox[{
         FractionBox["9346727", "21"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "82396"}], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"36253669", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "85050"], "-", 
        RowBox[{"596348", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"1712", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        FractionBox[
         RowBox[{"234629", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "2835"], "-", 
        RowBox[{
         FractionBox["69992828", "45"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["144057", "10"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["6612475", "27"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        FractionBox[
         RowBox[{"6356559", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "4"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2220867325889", " ", 
           SuperscriptBox["\[Pi]", "12"]}], "68959390500"]}], "-", 
        RowBox[{
         FractionBox["532168", "45"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["557617", "7"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["54544780", "27"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1528736", "3"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["181036", "315"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        FractionBox[
         RowBox[{"1731604", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "9"], "-", 
        RowBox[{
         FractionBox["20922604", "675"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["16542541", "21"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["103746175", "63"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["8378777458", "315"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["781931068", "27"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {(-20) Zeta[5], Rational[-10, 189] Pi^6 - 92 Zeta[3]^2, 
      Rational[-46, 15] Pi^4 Zeta[3] + Rational[20, 3] Pi^2 Zeta[5] - 779 
      Zeta[7], Rational[-18913, 2835] Pi^8 + 14796 $CellContext`MZV[{2, 6}] + 
      Rational[92, 3] Pi^2 Zeta[3]^2 + Rational[116072, 3] Zeta[3] Zeta[5], 
      Rational[72518, 2835] Pi^6 Zeta[3] + 5136 Zeta[3]^3 + 
      Rational[-3086, 9] Pi^4 Zeta[5] + Rational[779, 3] Pi^2 Zeta[7] + 
      Rational[-246992, 9] Zeta[9], Rational[-8638459, 1309770] Pi^10 - 4932 
      Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[-526299, 7] $CellContext`MZV[{3, 7}] + 
      Rational[752, 3] Pi^4 Zeta[3]^2 + 
      Rational[-116072, 9] Pi^2 Zeta[3] Zeta[5] + 
      Rational[1064089, 7] Zeta[5]^2 + 
      Rational[9346727, 21] Zeta[3] 
       Zeta[7], (-82396) $CellContext`MZV[{2, 1, 8}] + 
      Rational[36253669, 85050] Pi^8 Zeta[3] - 
      596348 $CellContext`MZV[{2, 6}] Zeta[3] - 1712 Pi^2 Zeta[3]^3 + 
      Rational[-234629, 2835] Pi^6 Zeta[5] + 
      Rational[-69992828, 45] Zeta[3]^2 Zeta[5] + 
      Rational[-144057, 10] Pi^4 Zeta[7] + 
      Rational[-6612475, 27] Pi^2 Zeta[9] + Rational[6356559, 4] Zeta[11], 
      Rational[-2220867325889, 68959390500] Pi^12 + 
      Rational[-532168, 45] Pi^4 $CellContext`MZV[{2, 6}] + 
      Rational[557617, 7] Pi^2 $CellContext`MZV[{3, 7}] + 
      Rational[-54544780, 27] $CellContext`MZV[{3, 9}] + 
      Rational[-1528736, 3] $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[-181036, 315] Pi^6 Zeta[3]^2 + Rational[-1731604, 9] Zeta[3]^4 + 
      Rational[-20922604, 675] Pi^4 Zeta[3] Zeta[5] + 
      Rational[-16542541, 21] Pi^2 Zeta[5]^2 + 
      Rational[-103746175, 63] Pi^2 Zeta[3] Zeta[7] + 
      Rational[8378777458, 315] Zeta[5] Zeta[7] + 
      Rational[781931068, 27] Zeta[3] Zeta[9]}, -1, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["21", "2"], " ", 
       RowBox[{"Zeta", "[", "7", "]"}], " ", "\[Epsilon]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"469", " ", 
           SuperscriptBox["\[Pi]", "8"]}], "1800"]}], "+", 
        RowBox[{"594", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{"1608", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["10", "9"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"308", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        RowBox[{
         FractionBox["64", "5"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        FractionBox[
         RowBox[{"2053", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "2"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"15149", " ", 
           SuperscriptBox["\[Pi]", "10"]}], "51975"]}], "-", 
        RowBox[{"198", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["13095", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["77", "5"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"536", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"62373", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "4"], "+", 
        RowBox[{
         FractionBox["49481", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4599"}], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"99461", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "5400"], "-", 
        RowBox[{"30267", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["308", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
        RowBox[{
         FractionBox["11225", "252"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{"71075", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["18697", "24"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["166057", "12"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        FractionBox[
         RowBox[{"1373627", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "16"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3513627283", " ", 
           SuperscriptBox["\[Pi]", "12"]}], "2298646350"]}], "-", 
        RowBox[{
         FractionBox["8966", "15"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["15141", "4"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["851873", "9"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], "]"}]}], "-", 
        RowBox[{"25144", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"25189", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "2835"], "-", 
        RowBox[{"14069", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "-", 
        RowBox[{"1251", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["166267", "4"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["312235", "4"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["24035726", "15"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["10035946", "9"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[-21, 2] Zeta[7], Rational[-469, 1800] Pi^8 + 
      594 $CellContext`MZV[{2, 6}] + 1608 Zeta[3] Zeta[5], 
      Rational[10, 9] Pi^6 Zeta[3] + 308 Zeta[3]^3 + 
      Rational[-64, 5] Pi^4 Zeta[5] + Rational[7, 2] Pi^2 Zeta[7] + 
      Rational[-2053, 2] Zeta[9], Rational[-15149, 51975] Pi^10 - 198 
      Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[-13095, 4] $CellContext`MZV[{3, 7}] + 
      Rational[77, 5] Pi^4 Zeta[3]^2 - 536 Pi^2 Zeta[3] Zeta[5] + 
      Rational[62373, 4] Zeta[5]^2 + 
      Rational[49481, 4] Zeta[3] Zeta[7], (-4599) $CellContext`MZV[{2, 1, 8}] + 
      Rational[99461, 5400] Pi^8 Zeta[3] - 30267 $CellContext`MZV[{2, 6}] 
      Zeta[3] + Rational[-308, 3] Pi^2 Zeta[3]^3 + 
      Rational[11225, 252] Pi^6 Zeta[5] - 71075 Zeta[3]^2 Zeta[5] + 
      Rational[-18697, 24] Pi^4 Zeta[7] + Rational[-166057, 12] Pi^2 Zeta[9] + 
      Rational[1373627, 16] Zeta[11], Rational[-3513627283, 2298646350] Pi^12 + 
      Rational[-8966, 15] Pi^4 $CellContext`MZV[{2, 6}] + 
      Rational[15141, 4] Pi^2 $CellContext`MZV[{3, 7}] + 
      Rational[-851873, 9] $CellContext`MZV[{3, 9}] - 
      25144 $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[-25189, 2835] Pi^6 Zeta[3]^2 - 14069 Zeta[3]^4 - 1251 Pi^4 
      Zeta[3] Zeta[5] + Rational[-166267, 4] Pi^2 Zeta[5]^2 + 
      Rational[-312235, 4] Pi^2 Zeta[3] Zeta[7] + 
      Rational[24035726, 15] Zeta[5] Zeta[7] + 
      Rational[10035946, 9] Zeta[3] Zeta[9]}, 1, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["161", "8"], " ", 
       RowBox[{"Zeta", "[", "7", "]"}], " ", "\[Epsilon]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"539", " ", 
           SuperscriptBox["\[Pi]", "8"]}], "21600"]}], "+", 
        RowBox[{
         FractionBox["81", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{"31", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["25", "189"]}], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         RowBox[{"1402", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "3"], "-", 
        RowBox[{
         FractionBox["131", "60"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["161", "24"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        FractionBox[
         RowBox[{"36131", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "24"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"595213", " ", 
           SuperscriptBox["\[Pi]", "10"]}], "4365900"]}], "-", 
        RowBox[{
         FractionBox["27", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["81297", "112"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["701", "30"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["31", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"778221", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "112"], "+", 
        RowBox[{
         FractionBox["3501691", "336"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1779", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"60107", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "56700"], "+", 
        RowBox[{
         FractionBox["11721", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["1402", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        FractionBox[
         RowBox[{"73637", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "1512"], "+", 
        RowBox[{
         FractionBox["332377", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"33131", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "1440"], "+", 
        RowBox[{
         FractionBox["29200", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
        FractionBox[
         RowBox[{"39659533", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "384"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"5990487547021", " ", 
           SuperscriptBox["\[Pi]", "12"]}], "4413400992000"]}], "-", 
        RowBox[{
         FractionBox["1337", "18"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["257251", "112"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["12904405", "216"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["57538", "3"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"3833549", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "34020"], "-", 
        FractionBox[
         RowBox[{"155081", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "9"], "+", 
        RowBox[{
         FractionBox["45029", "180"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["2847645", "112"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
        FractionBox[
         RowBox[{"60349235", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "1008"], "+", 
        RowBox[{
         FractionBox["60833599", "90"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["237267011", "216"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[-161, 8] Zeta[7], Rational[-539, 21600] Pi^8 + 
      Rational[81, 2] $CellContext`MZV[{2, 6}] + 31 Zeta[3] Zeta[5], 
      Rational[-25, 189] Pi^6 Zeta[3] + Rational[1402, 3] Zeta[3]^3 + 
      Rational[-131, 60] Pi^4 Zeta[5] + Rational[161, 24] Pi^2 Zeta[7] + 
      Rational[-36131, 24] Zeta[9], Rational[-595213, 4365900] Pi^10 + 
      Rational[-27, 2] Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[-81297, 112] $CellContext`MZV[{3, 7}] + 
      Rational[701, 30] Pi^4 Zeta[3]^2 + 
      Rational[-31, 3] Pi^2 Zeta[3] Zeta[5] + 
      Rational[-778221, 112] Zeta[5]^2 + 
      Rational[3501691, 336] Zeta[3] Zeta[7], 
      Rational[1779, 2] $CellContext`MZV[{2, 1, 8}] + 
      Rational[60107, 56700] Pi^8 Zeta[3] + 
      Rational[11721, 2] $CellContext`MZV[{2, 6}] Zeta[3] + 
      Rational[-1402, 9] Pi^2 Zeta[3]^3 + Rational[-73637, 1512] Pi^6 Zeta[5] + 
      Rational[332377, 6] Zeta[3]^2 Zeta[5] + 
      Rational[33131, 1440] Pi^4 Zeta[7] + Rational[29200, 9] Pi^2 Zeta[9] + 
      Rational[-39659533, 384] Zeta[11], 
      Rational[-5990487547021, 4413400992000] Pi^12 + 
      Rational[-1337, 18] Pi^4 $CellContext`MZV[{2, 6}] + 
      Rational[257251, 112] Pi^2 $CellContext`MZV[{3, 7}] + 
      Rational[-12904405, 216] $CellContext`MZV[{3, 9}] + 
      Rational[-57538, 3] $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[3833549, 34020] Pi^6 Zeta[3]^2 + 
      Rational[-155081, 9] Zeta[3]^4 + 
      Rational[45029, 180] Pi^4 Zeta[3] Zeta[5] + 
      Rational[-2847645, 112] Pi^2 Zeta[5]^2 + 
      Rational[-60349235, 1008] Pi^2 Zeta[3] Zeta[7] + 
      Rational[60833599, 90] Zeta[5] Zeta[7] + 
      Rational[237267011, 216] Zeta[3] Zeta[9]}, 1, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["161", "8"], " ", 
       RowBox[{"Zeta", "[", "7", "]"}], " ", "\[Epsilon]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4501", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "21600"], "-", 
        RowBox[{
         FractionBox["999", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{"1469", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["235", "189"]}], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        FractionBox[
         RowBox[{"1238", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "3"], "+", 
        RowBox[{
         FractionBox["529", "60"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["161", "24"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        FractionBox[
         RowBox[{"9077", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "72"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"22779079", " ", 
          SuperscriptBox["\[Pi]", "10"]}], "52390800"], "+", 
        RowBox[{
         FractionBox["333", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["552873", "112"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["619", "30"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1469", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"1018651", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "112"], "-", 
        RowBox[{
         FractionBox["11410319", "336"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "18568"}], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"347317", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "226800"], "+", 
        RowBox[{"2953", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         FractionBox["1238", "9"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
        FractionBox[
         RowBox[{"129287", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "2268"], "-", 
        RowBox[{
         FractionBox["125794", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        FractionBox[
         RowBox[{"5399", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "1440"], "-", 
        RowBox[{
         FractionBox["12375365", "216"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        FractionBox[
         RowBox[{"73529769", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "128"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"54627668341039", " ", 
          SuperscriptBox["\[Pi]", "12"]}], "4413400992000"], "+", 
        RowBox[{
         FractionBox["67085", "18"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["726077", "16"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["196280515", "216"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1224562", "3"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"10248491", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "34020"], "+", 
        FractionBox[
         RowBox[{"79177", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "2"], "+", 
        RowBox[{
         FractionBox["1438513", "60"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         FractionBox["28485385", "48"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["58156075", "48"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["1473399901", "90"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["3285475369", "216"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[-161, 8] Zeta[7], Rational[4501, 21600] Pi^8 + 
      Rational[-999, 2] $CellContext`MZV[{2, 6}] - 1469 Zeta[3] Zeta[5], 
      Rational[-235, 189] Pi^6 Zeta[3] + Rational[-1238, 3] Zeta[3]^3 + 
      Rational[529, 60] Pi^4 Zeta[5] + Rational[161, 24] Pi^2 Zeta[7] + 
      Rational[9077, 72] Zeta[9], Rational[22779079, 52390800] Pi^10 + 
      Rational[333, 2] Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[552873, 112] $CellContext`MZV[{3, 7}] + 
      Rational[-619, 30] Pi^4 Zeta[3]^2 + 
      Rational[1469, 3] Pi^2 Zeta[3] Zeta[5] + 
      Rational[-1018651, 112] Zeta[5]^2 + 
      Rational[-11410319, 336] Zeta[3] 
       Zeta[7], (-18568) $CellContext`MZV[{2, 1, 8}] + 
      Rational[-347317, 226800] Pi^8 Zeta[3] + 
      2953 $CellContext`MZV[{2, 6}] Zeta[3] + 
      Rational[1238, 9] Pi^2 Zeta[3]^3 + Rational[129287, 2268] Pi^6 Zeta[5] + 
      Rational[-125794, 3] Zeta[3]^2 Zeta[5] + 
      Rational[-5399, 1440] Pi^4 Zeta[7] + 
      Rational[-12375365, 216] Pi^2 Zeta[9] + 
      Rational[73529769, 128] Zeta[11], 
      Rational[54627668341039, 4413400992000] Pi^12 + 
      Rational[67085, 18] Pi^4 $CellContext`MZV[{2, 6}] + 
      Rational[-726077, 16] Pi^2 $CellContext`MZV[{3, 7}] + 
      Rational[196280515, 216] $CellContext`MZV[{3, 9}] + 
      Rational[1224562, 3] $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[-10248491, 34020] Pi^6 Zeta[3]^2 + 
      Rational[79177, 2] Zeta[3]^4 + 
      Rational[1438513, 60] Pi^4 Zeta[3] Zeta[5] + 
      Rational[28485385, 48] Pi^2 Zeta[5]^2 + 
      Rational[58156075, 48] Pi^2 Zeta[3] Zeta[7] + 
      Rational[-1473399901, 90] Zeta[5] Zeta[7] + 
      Rational[-3285475369, 216] Zeta[3] Zeta[9]}, 1, 7, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      FractionBox["21", "4"], " ", 
      RowBox[{"Zeta", "[", "7", "]"}], " ", "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1211", " ", 
           SuperscriptBox["\[Pi]", "8"]}], "3600"]}], "+", 
        RowBox[{"783", " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{"2181", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["205", "126"], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"149", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "-", 
        RowBox[{
         FractionBox["317", "20"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["7", "4"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        FractionBox[
         RowBox[{"12539", " ", 
          RowBox[{"Zeta", "[", "9", "]"}]}], "72"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"5151889", " ", 
           SuperscriptBox["\[Pi]", "10"]}], "14968800"]}], "-", 
        RowBox[{"261", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["73725", "16"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["149", "20"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{"727", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"56439", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "16"], "+", 
        RowBox[{
         FractionBox["550723", "16"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["288067", "4"]}], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "8"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"8553401", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "151200"], "-", 
        RowBox[{
         FractionBox["74291", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         FractionBox["149", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "3"]}], "+", 
        FractionBox[
         RowBox[{"671201", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "9072"], "-", 
        RowBox[{
         FractionBox["653575", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["915419", "288"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
        RowBox[{
         FractionBox["95951389", "432"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
        FractionBox[
         RowBox[{"133757301", " ", 
          RowBox[{"Zeta", "[", "11", "]"}]}], "64"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"6702664627", " ", 
           SuperscriptBox["\[Pi]", "12"]}], "1125867600"]}], "-", 
        RowBox[{
         FractionBox["76009", "180"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["2137921", "112"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "7"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["43245907", "108"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "9"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["491474", "3"], " ", 
         RowBox[{"MZV", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "8"}], "}"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"1561541", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "34020"], "-", 
        FractionBox[
         RowBox[{"113753", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "4"]}], "36"], "-", 
        RowBox[{
         FractionBox["231035", "36"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{
         FractionBox["26671287", "112"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
        FractionBox[
         RowBox[{"497141495", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "1008"], "+", 
        RowBox[{
         FractionBox["2409751163", "360"], " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
        RowBox[{
         FractionBox["712440139", "108"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[21, 4] Zeta[7], Rational[-1211, 3600] Pi^8 + 
      783 $CellContext`MZV[{2, 6}] + 2181 Zeta[3] Zeta[5], 
      Rational[205, 126] Pi^6 Zeta[3] - 149 Zeta[3]^3 + 
      Rational[-317, 20] Pi^4 Zeta[5] + Rational[-7, 4] Pi^2 Zeta[7] + 
      Rational[12539, 72] Zeta[9], Rational[-5151889, 14968800] Pi^10 - 261 
      Pi^2 $CellContext`MZV[{2, 6}] + 
      Rational[-73725, 16] $CellContext`MZV[{3, 7}] + 
      Rational[-149, 20] Pi^4 Zeta[3]^2 - 727 Pi^2 Zeta[3] Zeta[5] + 
      Rational[56439, 16] Zeta[5]^2 + Rational[550723, 16] Zeta[3] Zeta[7], 
      Rational[-288067, 4] $CellContext`MZV[{2, 1, 8}] + 
      Rational[8553401, 151200] Pi^8 Zeta[3] + 
      Rational[-74291, 4] $CellContext`MZV[{2, 6}] Zeta[3] + 
      Rational[149, 3] Pi^2 Zeta[3]^3 + Rational[671201, 9072] Pi^6 Zeta[5] + 
      Rational[-653575, 4] Zeta[3]^2 Zeta[5] + 
      Rational[-915419, 288] Pi^4 Zeta[7] + 
      Rational[-95951389, 432] Pi^2 Zeta[9] + 
      Rational[133757301, 64] Zeta[11], 
      Rational[-6702664627, 1125867600] Pi^12 + 
      Rational[-76009, 180] Pi^4 $CellContext`MZV[{2, 6}] + 
      Rational[2137921, 112] Pi^2 $CellContext`MZV[{3, 7}] + 
      Rational[-43245907, 108] $CellContext`MZV[{3, 9}] + 
      Rational[-491474, 3] $CellContext`MZV[{2, 1, 1, 8}] + 
      Rational[-1561541, 34020] Pi^6 Zeta[3]^2 + 
      Rational[-113753, 36] Zeta[3]^4 + 
      Rational[-231035, 36] Pi^4 Zeta[3] Zeta[5] + 
      Rational[-26671287, 112] Pi^2 Zeta[5]^2 + 
      Rational[-497141495, 1008] Pi^2 Zeta[3] Zeta[7] + 
      Rational[2409751163, 360] Zeta[5] Zeta[7] + 
      Rational[712440139, 108] Zeta[3] Zeta[9]}, 1, 7, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.97438440475178*^9, 3.974384468538288*^9, 
  3.974384531012944*^9, 3.97438530115032*^9, 3.974385453836426*^9, 
  3.974385598272424*^9, 3.974385990119184*^9, 3.974386332645686*^9, 
  3.974386438513475*^9, 3.974387272171109*^9, 3.974393395582522*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"942d301c-a7f3-42d9-8bfb-682d4aa4663c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Put", "[", 
   RowBox[{"%", ",", "\"\<expansions4loopsUT.m\>\""}], "]"}], "*)"}]], "Input",\

 CellChangeTimes->{{3.9743878962925663`*^9, 3.974387915868168*^9}, 
   3.9744713883864317`*^9},ExpressionUUID->"46693486-6c8e-433f-9572-\
d7f2f94e9d04"]
},
WindowSize->{588, 471.75},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8ba11dbf-b086-402c-bafc-be1572a6e8d2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 491, 9, 104, "Text",ExpressionUUID->"321faed0-fb74-4a83-b68a-8e15acb058c4"],
Cell[1052, 31, 271, 5, 29, "Input",ExpressionUUID->"3885b269-c6ae-4e5a-ad7e-9df439b1f7bc"],
Cell[1326, 38, 591, 13, 70, "Input",ExpressionUUID->"ab9de90b-0385-479b-997b-3a7c34e6a6da"],
Cell[1920, 53, 403, 11, 31, "Input",ExpressionUUID->"a60737f7-615b-41f7-949e-812a0c931b61"],
Cell[CellGroupData[{
Cell[2348, 68, 606, 13, 29, "Input",ExpressionUUID->"8ef6e28f-88e8-48fc-9d37-8a7da419a98c"],
Cell[2957, 83, 257358, 6652, 21417, "Output",ExpressionUUID->"942d301c-a7f3-42d9-8bfb-682d4aa4663c"]
}, Open  ]],
Cell[260330, 6738, 287, 7, 29, "Input",ExpressionUUID->"46693486-6c8e-433f-9572-d7f2f94e9d04"]
}
]
*)



==> expansions4loopsUT.m <==
{SeriesData[\[Epsilon], 0, {-1, 0, Pi^2/3, (184*Zeta[3])/3, (43*Pi^4)/45, 
   (-184*Pi^2*Zeta[3])/9 + (4144*Zeta[5])/5, (536*Pi^6)/315 - 
    (16928*Zeta[3]^2)/9, (-7912*Pi^4*Zeta[3])/135 - (4144*Pi^2*Zeta[5])/15 + 
    (94504*Zeta[7])/7, (44893*Pi^8)/14175 + (16928*Pi^2*Zeta[3]^2)/27 - 
    (762496*Zeta[3]*Zeta[5])/15, (-98624*Pi^6*Zeta[3])/945 + 
    (3114752*Zeta[3]^3)/81 - (178192*Pi^4*Zeta[5])/225 - 
    (94504*Pi^2*Zeta[7])/21 + (2215264*Zeta[9])/9, 
   (2856362*Pi^10)/467775 + (727904*Pi^4*Zeta[3]^2)/405 + 
    (762496*Pi^2*Zeta[3]*Zeta[5])/45 - (8586368*Zeta[5]^2)/25 - 
    (17388736*Zeta[3]*Zeta[7])/21, (-8260312*Pi^8*Zeta[3])/42525 - 
    (3114752*Pi^2*Zeta[3]^3)/243 - (317312*Pi^6*Zeta[5])/225 + 
    (70149632*Zeta[3]^2*Zeta[5])/45 - (4063672*Pi^4*Zeta[7])/315 - 
    (2215264*Pi^2*Zeta[9])/27 + (53022424*Zeta[11])/11, 
   (24407564*Pi^12)/2027025 + (9073408*Pi^6*Zeta[3]^2)/2835 - 
    (143278592*Zeta[3]^4)/243 + (32787328*Pi^4*Zeta[3]*Zeta[5])/675 + 
    (8586368*Pi^2*Zeta[5]^2)/75 + (17388736*Pi^2*Zeta[3]*Zeta[7])/63 - 
    (55946368*Zeta[5]*Zeta[7])/5 - (407608576*Zeta[3]*Zeta[9])/27}, -6, 7, 
  1], SeriesData[\[Epsilon], 0, {-1, 0, Pi^2/3, (94*Zeta[3])/3, (41*Pi^4)/90, 
   (-94*Pi^2*Zeta[3])/9 + (1294*Zeta[5])/5, (277*Pi^6)/630 - 
    (4418*Zeta[3]^2)/9, (-1927*Pi^4*Zeta[3])/135 - (1294*Pi^2*Zeta[5])/15 + 
    (18694*Zeta[7])/7, (54359*Pi^8)/113400 + (4418*Pi^2*Zeta[3]^2)/27 - 
    (121636*Zeta[3]*Zeta[5])/15, (-13019*Pi^6*Zeta[3])/945 + 
    (415292*Zeta[3]^3)/81 - (26527*Pi^4*Zeta[5])/225 - 
    (18694*Pi^2*Zeta[7])/21 + (282334*Zeta[9])/9, 
   (2106751*Pi^10)/3742200 + (90569*Pi^4*Zeta[3]^2)/405 + 
    (121636*Pi^2*Zeta[3]*Zeta[5])/45 - (837218*Zeta[5]^2)/25 - 
    (1757236*Zeta[3]*Zeta[7])/21, (-2554873*Pi^8*Zeta[3])/170100 - 
    (415292*Pi^2*Zeta[3]^3)/243 - (179219*Pi^6*Zeta[5])/1575 + 
    (5716892*Zeta[3]^2*Zeta[5])/45 - (383227*Pi^4*Zeta[7])/315 - 
    (282334*Pi^2*Zeta[9])/27 + (4373494*Zeta[11])/11, 
   (156136363*Pi^12)/227026800 + (611893*Pi^6*Zeta[3]^2)/2835 - 
    (9759362*Zeta[3]^4)/243 + (2493538*Pi^4*Zeta[3]*Zeta[5])/675 + 
    (837218*Pi^2*Zeta[5]^2)/75 + (1757236*Pi^2*Zeta[3]*Zeta[7])/63 - 
    (24190036*Zeta[5]*Zeta[7])/35 - (26539396*Zeta[3]*Zeta[9])/27}, -6, 7, 
  1], SeriesData[\[Epsilon], 0, {-1, 0, Pi^2/3, (64*Zeta[3])/3, (13*Pi^4)/45, 
   (-64*Pi^2*Zeta[3])/9 + (544*Zeta[5])/5, (118*Pi^6)/945 - 
    (2048*Zeta[3]^2)/9, (-832*Pi^4*Zeta[3])/135 - (544*Pi^2*Zeta[5])/15 + 
    (4624*Zeta[7])/7, (683*Pi^8)/14175 + (2048*Pi^2*Zeta[3]^2)/27 - 
    (34816*Zeta[3]*Zeta[5])/15, (-7552*Pi^6*Zeta[3])/2835 + 
    (131072*Zeta[3]^3)/81 - (7072*Pi^4*Zeta[5])/225 - 
    (4624*Pi^2*Zeta[7])/21 + (40384*Zeta[9])/9, (2914*Pi^10)/155925 + 
    (26624*Pi^4*Zeta[3]^2)/405 + (34816*Pi^2*Zeta[3]*Zeta[5])/45 - 
    (147968*Zeta[5]^2)/25 - (295936*Zeta[3]*Zeta[7])/21, 
   (-43712*Pi^8*Zeta[3])/42525 - (131072*Pi^2*Zeta[3]^3)/243 - 
    (64192*Pi^6*Zeta[5])/4725 + (1114112*Zeta[3]^2*Zeta[5])/45 - 
    (60112*Pi^4*Zeta[7])/315 - (40384*Pi^2*Zeta[9])/27 + 
    (358384*Zeta[11])/11, (315074*Pi^12)/42567525 + 
    (241664*Pi^6*Zeta[3]^2)/8505 - (2097152*Zeta[3]^4)/243 + 
    (452608*Pi^4*Zeta[3]*Zeta[5])/675 + (147968*Pi^2*Zeta[5]^2)/75 + 
    (295936*Pi^2*Zeta[3]*Zeta[7])/63 - (2515456*Zeta[5]*Zeta[7])/35 - 
    (2584576*Zeta[3]*Zeta[9])/27}, -6, 7, 1], 
 SeriesData[\[Epsilon], 0, {-1, 0, Pi^2/3, (136*Zeta[3])/3, (31*Pi^4)/45, 
   (-136*Pi^2*Zeta[3])/9 + (3184*Zeta[5])/5, (1252*Pi^6)/945 - 
    (9248*Zeta[3]^2)/9, (-4216*Pi^4*Zeta[3])/135 - (3184*Pi^2*Zeta[5])/15 + 
    (78376*Zeta[7])/7, (40373*Pi^8)/14175 + (9248*Pi^2*Zeta[3]^2)/27 - 
    (433024*Zeta[3]*Zeta[5])/15, (-170272*Pi^6*Zeta[3])/2835 + 
    (1257728*Zeta[3]^3)/81 - (98704*Pi^4*Zeta[5])/225 - 
    (78376*Pi^2*Zeta[7])/21 + (1954144*Zeta[9])/9, 
   (191138*Pi^10)/31185 + (286688*Pi^4*Zeta[3]^2)/405 + 
    (433024*Pi^2*Zeta[3]*Zeta[5])/45 - (5068928*Zeta[5]^2)/25 - 
    (10659136*Zeta[3]*Zeta[7])/21, (-5490728*Pi^8*Zeta[3])/42525 - 
    (1257728*Pi^2*Zeta[3]^3)/243 - (3986368*Pi^6*Zeta[5])/4725 + 
    (29445632*Zeta[3]^2*Zeta[5])/45 - (2429656*Pi^4*Zeta[7])/315 - 
    (1954144*Pi^2*Zeta[9])/27 + (48832216*Zeta[11])/11, 
   (2774059084*Pi^12)/212837625 + (11578496*Pi^6*Zeta[3]^2)/8505 - 
    (42762752*Zeta[3]^4)/243 + (13423744*Pi^4*Zeta[3]*Zeta[5])/675 + 
    (5068928*Pi^2*Zeta[5]^2)/75 + (10659136*Pi^2*Zeta[3]*Zeta[7])/63 - 
    (249549184*Zeta[5]*Zeta[7])/35 - (265763584*Zeta[3]*Zeta[9])/27}, -6, 7, 
  1], SeriesData[\[Epsilon], 0, {-1, 0, Pi^2/3, (166*Zeta[3])/3, 
   (77*Pi^4)/90, (-166*Pi^2*Zeta[3])/9 + (3934*Zeta[5])/5, 
   (1033*Pi^6)/630 - (13778*Zeta[3]^2)/9, (-6391*Pi^4*Zeta[3])/135 - 
    (3934*Pi^2*Zeta[5])/15 + (92446*Zeta[7])/7, (364319*Pi^8)/113400 + 
    (13778*Pi^2*Zeta[3]^2)/27 - (653044*Zeta[3]*Zeta[5])/15, 
   (-85739*Pi^6*Zeta[3])/945 + (2287148*Zeta[3]^3)/81 - 
    (151459*Pi^4*Zeta[5])/225 - (92446*Pi^2*Zeta[7])/21 + 
    (2196094*Zeta[9])/9, (676301*Pi^10)/106920 + (530453*Pi^4*Zeta[3]^2)/
     405 + (653044*Pi^2*Zeta[3]*Zeta[5])/45 - (7738178*Zeta[5]^2)/25 - 
    (15346036*Zeta[3]*Zeta[7])/21, (-30238477*Pi^8*Zeta[3])/170100 - 
    (2287148*Pi^2*Zeta[3]^3)/243 - (290273*Pi^6*Zeta[5])/225 + 
    (54202652*Zeta[3]^2*Zeta[5])/45 - (508453*Pi^4*Zeta[7])/45 - 
    (2196094*Pi^2*Zeta[9])/27 + (52847326*Zeta[11])/11, 
   (14259335003*Pi^12)/1135134000 + (7116337*Pi^6*Zeta[3]^2)/2835 - 
    (94916642*Zeta[3]^4)/243 + (25142194*Pi^4*Zeta[3]*Zeta[5])/675 + 
    (7738178*Pi^2*Zeta[5]^2)/75 + (15346036*Pi^2*Zeta[3]*Zeta[7])/63 - 
    (51954652*Zeta[5]*Zeta[7])/5 - (364551604*Zeta[3]*Zeta[9])/27}, -6, 7, 
  1], SeriesData[\[Epsilon], 0, {-1, 0, Pi^2/3, (46*Zeta[3])/3, (17*Pi^4)/90, 
   (-46*Pi^2*Zeta[3])/9 + (334*Zeta[5])/5, (17*Pi^6)/270 - 
    (1058*Zeta[3]^2)/9, (-391*Pi^4*Zeta[3])/135 - (334*Pi^2*Zeta[5])/15 + 
    (2566*Zeta[7])/7, (3079*Pi^8)/113400 + (1058*Pi^2*Zeta[3]^2)/27 - 
    (15364*Zeta[3]*Zeta[5])/15, (-391*Pi^6*Zeta[3])/405 + 
    (48668*Zeta[3]^3)/81 - (2839*Pi^4*Zeta[5])/225 - (2566*Pi^2*Zeta[7])/21 + 
    (21214*Zeta[9])/9, (4129*Pi^10)/249480 + (8993*Pi^4*Zeta[3]^2)/405 + 
    (15364*Pi^2*Zeta[3]*Zeta[5])/45 - (55778*Zeta[5]^2)/25 - 
    (118036*Zeta[3]*Zeta[7])/21, (-70817*Pi^8*Zeta[3])/170100 - 
    (48668*Pi^2*Zeta[3]^3)/243 - (2839*Pi^6*Zeta[5])/675 + 
    (353372*Zeta[3]^2*Zeta[5])/45 - (21811*Pi^4*Zeta[7])/315 - 
    (21214*Pi^2*Zeta[9])/27 + (183286*Zeta[11])/11, 
   (5661307*Pi^12)/486486000 + (8993*Pi^6*Zeta[3]^2)/1215 - 
    (559682*Zeta[3]^4)/243 + (130594*Pi^4*Zeta[3]*Zeta[5])/675 + 
    (55778*Pi^2*Zeta[5]^2)/75 + (118036*Pi^2*Zeta[3]*Zeta[7])/63 - 
    (857044*Zeta[5]*Zeta[7])/35 - (975844*Zeta[3]*Zeta[9])/27}, -6, 7, 1], 
 SeriesData[\[Epsilon], 0, {-1, 0, Pi^2/3, (76*Zeta[3])/3, (16*Pi^4)/45, 
   (-76*Pi^2*Zeta[3])/9 + (1084*Zeta[5])/5, 
   (17*Pi^6)/45 - (2888*Zeta[3]^2)/9, (-1216*Pi^4*Zeta[3])/135 - 
    (1084*Pi^2*Zeta[5])/15 + (16636*Zeta[7])/7, 
   (6733*Pi^8)/14175 + (2888*Pi^2*Zeta[3]^2)/27 - (82384*Zeta[3]*Zeta[5])/15, 
   (-1292*Pi^6*Zeta[3])/135 + (219488*Zeta[3]^3)/81 - 
    (17344*Pi^4*Zeta[5])/225 - (16636*Pi^2*Zeta[7])/21 + (263164*Zeta[9])/9, 
   (56899*Pi^10)/93555 + (46208*Pi^4*Zeta[3]^2)/405 + 
    (82384*Pi^2*Zeta[3]*Zeta[5])/45 - (587528*Zeta[5]^2)/25 - 
    (1264336*Zeta[3]*Zeta[7])/21, (-511708*Pi^8*Zeta[3])/42525 - 
    (219488*Pi^2*Zeta[3]^3)/243 - (18428*Pi^6*Zeta[5])/225 + 
    (3130592*Zeta[3]^2*Zeta[5])/45 - (266176*Pi^4*Zeta[7])/315 - 
    (263164*Pi^2*Zeta[9])/27 + (4198396*Zeta[11])/11, 
   (2630708*Pi^12)/3378375 + (49096*Pi^6*Zeta[3]^2)/405 - 
    (4170272*Zeta[3]^4)/243 + (1318144*Pi^4*Zeta[3]*Zeta[5])/675 + 
    (587528*Pi^2*Zeta[5]^2)/75 + (1264336*Pi^2*Zeta[3]*Zeta[7])/63 - 
    (18033424*Zeta[5]*Zeta[7])/35 - (20000464*Zeta[3]*Zeta[9])/27}, -6, 7, 
  1], SeriesData[\[Epsilon], 0, {-1, 0, Pi^2/3, (118*Zeta[3])/3, 
   (53*Pi^4)/90, (-118*Pi^2*Zeta[3])/9 + (2974*Zeta[5])/5, 
   (341*Pi^6)/270 - (6962*Zeta[3]^2)/9, (-3127*Pi^4*Zeta[3])/135 - 
    (2974*Pi^2*Zeta[5])/15 + (76318*Zeta[7])/7, 
   (65027*Pi^8)/22680 + (6962*Pi^2*Zeta[3]^2)/27 - 
    (350932*Zeta[3]*Zeta[5])/15, (-20119*Pi^6*Zeta[3])/405 + 
    (821516*Zeta[3]^3)/81 - (78811*Pi^4*Zeta[5])/225 - 
    (76318*Pi^2*Zeta[7])/21 + (1934974*Zeta[9])/9, 
   (7840061*Pi^10)/1247400 + (184493*Pi^4*Zeta[3]^2)/405 + 
    (350932*Pi^2*Zeta[3]*Zeta[5])/45 - (4422338*Zeta[5]^2)/25 - 
    (9005524*Zeta[3]*Zeta[7])/21, (-3836593*Pi^8*Zeta[3])/34020 - 
    (821516*Pi^2*Zeta[3]^3)/243 - (507067*Pi^6*Zeta[5])/675 + 
    (20704988*Zeta[3]^2*Zeta[5])/45 - (2022427*Pi^4*Zeta[7])/315 - 
    (1934974*Pi^2*Zeta[9])/27 + (48657118*Zeta[11])/11, 
   (1310094659*Pi^12)/97297200 + (1187021*Pi^6*Zeta[3]^2)/1215 - 
    (24234722*Zeta[3]^4)/243 + (9299698*Pi^4*Zeta[3]*Zeta[5])/675 + 
    (4422338*Pi^2*Zeta[5]^2)/75 + (9005524*Pi^2*Zeta[3]*Zeta[7])/63 - 
    (226969732*Zeta[5]*Zeta[7])/35 - (228326932*Zeta[3]*Zeta[9])/27}, -6, 7, 
  1], SeriesData[\[Epsilon], 0, {-1, 0, Pi^2/3, (28*Zeta[3])/3, (4*Pi^4)/45, 
   (-28*Pi^2*Zeta[3])/9 + (124*Zeta[5])/5, Pi^6/945 - (392*Zeta[3]^2)/9, 
   (-112*Pi^4*Zeta[3])/135 - (124*Pi^2*Zeta[5])/15 + (508*Zeta[7])/7, 
   (-11*Pi^8)/2835 + (392*Pi^2*Zeta[3]^2)/27 - (3472*Zeta[3]*Zeta[5])/15, 
   (-4*Pi^6*Zeta[3])/405 + (10976*Zeta[3]^3)/81 - (496*Pi^4*Zeta[5])/225 - 
    (508*Pi^2*Zeta[7])/21 + (2044*Zeta[9])/9, (-29*Pi^10)/22275 + 
    (1568*Pi^4*Zeta[3]^2)/405 + (3472*Pi^2*Zeta[3]*Zeta[5])/45 - 
    (7688*Zeta[5]^2)/25 - (2032*Zeta[3]*Zeta[7])/3, 
   (44*Pi^8*Zeta[3])/1215 - (10976*Pi^2*Zeta[3]^3)/243 - 
    (124*Pi^6*Zeta[5])/4725 + (48608*Zeta[3]^2*Zeta[5])/45 - 
    (2032*Pi^4*Zeta[7])/315 - (2044*Pi^2*Zeta[9])/27 + (8188*Zeta[11])/11, 
   (-12472*Pi^12)/42567525 + (56*Pi^6*Zeta[3]^2)/1215 - 
    (76832*Zeta[3]^4)/243 + (13888*Pi^4*Zeta[3]*Zeta[5])/675 + 
    (7688*Pi^2*Zeta[5]^2)/75 + (2032*Pi^2*Zeta[3]*Zeta[7])/9 - 
    (62992*Zeta[5]*Zeta[7])/35 - (57232*Zeta[3]*Zeta[9])/27}, -6, 7, 1], 
 SeriesData[\[Epsilon], 0, {6*Zeta[3], Pi^4/10, 
   -2*Pi^2*Zeta[3] + 157*Zeta[5], (346*Pi^6)/945 - 235*Zeta[3]^2, 
   (-223*Pi^4*Zeta[3])/30 - (157*Pi^2*Zeta[5])/3 + (26657*Zeta[7])/8, 
   (11633*Pi^8)/18144 + (1215*MZV[{2, 6}])/2 + (235*Pi^2*Zeta[3]^2)/3 - 
    (107027*Zeta[3]*Zeta[5])/15, (-20761*Pi^6*Zeta[3])/1134 + 
    (14572*Zeta[3]^3)/3 - (134057*Pi^4*Zeta[5])/900 - 
    (26657*Pi^2*Zeta[7])/24 + (1657525*Zeta[9])/24, 
   (48687677*Pi^10)/26195400 - (405*Pi^2*MZV[{2, 6}])/2 - 
    (242325*MZV[{3, 7}])/112 + (1136*Pi^4*Zeta[3]^2)/5 + 
    (107027*Pi^2*Zeta[3]*Zeta[5])/45 - (37743301*Zeta[5]^2)/560 - 
    (7490575*Zeta[3]*Zeta[7])/48, 9360*MZV[{2, 1, 8}] - 
    (11988227*Pi^8*Zeta[3])/340200 - 24750*MZV[{2, 6}]*Zeta[3] - 
    (14572*Pi^2*Zeta[3]^3)/9 - (891193*Pi^6*Zeta[5])/2700 + 
    (1654268*Zeta[3]^2*Zeta[5])/9 - (26023097*Pi^4*Zeta[7])/10080 + 
    (420395*Pi^2*Zeta[9])/72 + (151351589*Zeta[11])/128, 
   (313584057497*Pi^12)/70053984000 - (1543*Pi^4*MZV[{2, 6}])/4 - 
    (124065*Pi^2*MZV[{3, 7}])/112 + (270635*MZV[{3, 9}])/24 + 
    17070*MZV[{2, 1, 1, 8}] + (15852707*Pi^6*Zeta[3]^2)/34020 - 
    (3731945*Zeta[3]^4)/54 + (19874681*Pi^4*Zeta[3]*Zeta[5])/2700 + 
    (79223401*Pi^2*Zeta[5]^2)/1680 + (103029505*Pi^2*Zeta[3]*Zeta[7])/1008 - 
    (109670467*Zeta[5]*Zeta[7])/35 - (266907817*Zeta[3]*Zeta[9])/72}, -3, 7, 
  1], SeriesData[\[Epsilon], 0, {6*Zeta[3], Pi^4/10, 
   -2*Pi^2*Zeta[3] + 127*Zeta[5], (271*Pi^6)/945 - 229*Zeta[3]^2, 
   (-217*Pi^4*Zeta[3])/30 - (127*Pi^2*Zeta[5])/3 + (18989*Zeta[7])/8, 
   (250409*Pi^8)/453600 + (243*MZV[{2, 6}])/2 + (229*Pi^2*Zeta[3]^2)/3 - 
    (107597*Zeta[3]*Zeta[5])/15, (-90353*Pi^6*Zeta[3])/5670 + 
    (14182*Zeta[3]^3)/3 - (107267*Pi^4*Zeta[5])/900 - 
    (18989*Pi^2*Zeta[7])/24 + (1084927*Zeta[9])/24, 
   (12336713*Pi^10)/10478160 - (81*Pi^2*MZV[{2, 6}])/2 - 
    (40851*MZV[{3, 7}])/112 + (2211*Pi^4*Zeta[3]^2)/10 + 
    (107597*Pi^2*Zeta[3]*Zeta[5])/45 - (31559011*Zeta[5]^2)/560 - 
    (6188437*Zeta[3]*Zeta[7])/48, 441*MZV[{2, 1, 8}] - 
    (2888383*Pi^8*Zeta[3])/97200 - 5706*MZV[{2, 6}]*Zeta[3] - 
    (14182*Pi^2*Zeta[3]^3)/9 - (2300273*Pi^6*Zeta[5])/9450 + 
    (8960539*Zeta[3]^2*Zeta[5])/45 - (20823077*Pi^4*Zeta[7])/10080 - 
    (987025*Pi^2*Zeta[9])/72 + (113165081*Zeta[11])/128, 
   (1166957709439*Pi^12)/490377888000 - (169*Pi^4*MZV[{2, 6}])/2 - 
    (81*Pi^2*MZV[{3, 7}])/16 - (19445*MZV[{3, 9}])/24 + 
    1182*MZV[{2, 1, 1, 8}] + (15022073*Pi^6*Zeta[3]^2)/34020 - 
    (3761483*Zeta[3]^4)/54 + (17724089*Pi^4*Zeta[3]*Zeta[5])/2700 + 
    (4918753*Pi^2*Zeta[5]^2)/240 + (46822507*Pi^2*Zeta[3]*Zeta[7])/1008 - 
    (277114001*Zeta[5]*Zeta[7])/140 - (176160811*Zeta[3]*Zeta[9])/72}, -3, 7, 
  1], SeriesData[\[Epsilon], 0, {6*Zeta[3], Pi^4/10, 
   -2*Pi^2*Zeta[3] + 102*Zeta[5], (139*Pi^6)/630 - 314*Zeta[3]^2, 
   (-151*Pi^4*Zeta[3])/15 - 34*Pi^2*Zeta[5] + 1413*Zeta[7], 
   (4927*Pi^8)/37800 + 324*MZV[{2, 6}] + (314*Pi^2*Zeta[3]^2)/3 - 
    (43724*Zeta[3]*Zeta[5])/5, (-2669*Pi^6*Zeta[3])/135 + 
    (24892*Zeta[3]^3)/3 - (12041*Pi^4*Zeta[5])/75 - 471*Pi^2*Zeta[7] + 
    18918*Zeta[9], (42901*Pi^10)/349272 - 108*Pi^2*MZV[{2, 6}] - 
    (5751*MZV[{3, 7}])/7 + (5909*Pi^4*Zeta[3]^2)/15 + 
    (43724*Pi^2*Zeta[3]*Zeta[5])/15 - (2519121*Zeta[5]^2)/35 - 
    (989883*Zeta[3]*Zeta[7])/7, 2916*MZV[{2, 1, 8}] - 
    (202169*Pi^8*Zeta[3])/8100 - 16956*MZV[{2, 6}]*Zeta[3] - 
    (24892*Pi^2*Zeta[3]^3)/9 - (500258*Pi^6*Zeta[5])/1575 + 
    (4875208*Zeta[3]^2*Zeta[5])/15 - (165393*Pi^4*Zeta[7])/70 + 
    2685*Pi^2*Zeta[9] + (682023*Zeta[11])/4, (-683925889*Pi^12)/3405402000 - 
    288*Pi^4*MZV[{2, 6}] - (27*Pi^2*MZV[{3, 7}])/7 - 900*MZV[{3, 9}] + 
    2592*MZV[{2, 1, 1, 8}] + (2097799*Pi^6*Zeta[3]^2)/2835 - 
    (3978514*Zeta[3]^4)/27 + (2529182*Pi^4*Zeta[3]*Zeta[5])/225 + 
    (970927*Pi^2*Zeta[5]^2)/35 + 54759*Pi^2*Zeta[3]*Zeta[7] - 
    (81438234*Zeta[5]*Zeta[7])/35 - (7142264*Zeta[3]*Zeta[9])/3}, -3, 7, 1], 
 SeriesData[\[Epsilon], 0, {6*Zeta[3], Pi^4/10, 
   -2*Pi^2*Zeta[3] + 192*Zeta[5], (289*Pi^6)/630 - 260*Zeta[3]^2, 
   (-124*Pi^4*Zeta[3])/15 - 64*Pi^2*Zeta[5] + 4509*Zeta[7], 
   (538*Pi^8)/945 + 1620*MZV[{2, 6}] + (260*Pi^2*Zeta[3]^2)/3 - 
    (32984*Zeta[3]*Zeta[5])/5, (-4126*Pi^6*Zeta[3])/189 + 
    (17872*Zeta[3]^3)/3 - (15386*Pi^4*Zeta[5])/75 - 1503*Pi^2*Zeta[7] + 
    98490*Zeta[9], (5427061*Pi^10)/2182950 - 540*Pi^2*MZV[{2, 6}] - 
    (47790*MZV[{3, 7}])/7 + (4208*Pi^4*Zeta[3]^2)/15 + 
    (32984*Pi^2*Zeta[3]*Zeta[5])/15 - (2796366*Zeta[5]^2)/35 - 
    (1318830*Zeta[3]*Zeta[7])/7, 29160*MZV[{2, 1, 8}] - 
    (73934*Pi^8*Zeta[3])/2025 - 70200*MZV[{2, 6}]*Zeta[3] - 
    (17872*Pi^2*Zeta[3]^3)/9 - (748148*Pi^6*Zeta[5])/1575 + 
    (497576*Zeta[3]^2*Zeta[5])/3 - (122264*Pi^4*Zeta[7])/35 + 
    57080*Pi^2*Zeta[9] + 1285293*Zeta[11], (100875032*Pi^12)/16372125 - 
    1332*Pi^4*MZV[{2, 6}] - (3510*Pi^2*MZV[{3, 7}])/7 - 30600*MZV[{3, 9}] + 
    25920*MZV[{2, 1, 1, 8}] + (1629436*Pi^6*Zeta[3]^2)/2835 - 
    (2517760*Zeta[3]^4)/27 + (1882088*Pi^4*Zeta[3]*Zeta[5])/225 + 
    (2244322*Pi^2*Zeta[5]^2)/35 + (973130*Pi^2*Zeta[3]*Zeta[7])/7 - 
    (140851932*Zeta[5]*Zeta[7])/35 - (14374928*Zeta[3]*Zeta[9])/3}, -3, 7, 
  1], SeriesData[\[Epsilon], 0, {6*Zeta[3], Pi^4/10, 
   -2*Pi^2*Zeta[3] + 102*Zeta[5], (139*Pi^6)/630 - 134*Zeta[3]^2, 
   (-61*Pi^4*Zeta[3])/15 - 34*Pi^2*Zeta[5] + 1413*Zeta[7], 
   (6817*Pi^8)/37800 + 324*MZV[{2, 6}] + (134*Pi^2*Zeta[3]^2)/3 - 
    (11324*Zeta[3]*Zeta[5])/5, (-5273*Pi^6*Zeta[3])/945 + 
    (4732*Zeta[3]^3)/3 - (3941*Pi^4*Zeta[5])/75 - 471*Pi^2*Zeta[7] + 
    18918*Zeta[9], (157697*Pi^10)/623700 - 108*Pi^2*MZV[{2, 6}] + 
    (5751*MZV[{2, 8}])/2 + (1049*Pi^4*Zeta[3]^2)/15 + 
    (11324*Pi^2*Zeta[3]*Zeta[5])/15 - (52743*Zeta[5]^2)/5 - 
    (203787*Zeta[3]*Zeta[7])/7, 2916*MZV[{2, 1, 8}] - 
    (316913*Pi^8*Zeta[3])/56700 - 7236*MZV[{2, 6}]*Zeta[3] - 
    (4732*Pi^2*Zeta[3]^3)/9 - (99458*Pi^6*Zeta[5])/1575 + 
    (482848*Zeta[3]^2*Zeta[5])/15 - (20064*Pi^4*Zeta[7])/35 + 
    2685*Pi^2*Zeta[9] + (682023*Zeta[11])/4, (1765675811*Pi^12)/3405402000 - 
    126*Pi^4*MZV[{2, 6}] + (27*Pi^2*MZV[{2, 8}])/2 + 4050*MZV[{2, 10}] + 
    2592*MZV[{2, 1, 1, 8}] + (218419*Pi^6*Zeta[3]^2)/2835 - 
    (343774*Zeta[3]^4)/27 + (284402*Pi^4*Zeta[3]*Zeta[5])/225 + 
    (41881*Pi^2*Zeta[5]^2)/5 + (132945*Pi^2*Zeta[3]*Zeta[7])/7 - 
    (14207784*Zeta[5]*Zeta[7])/35 - (1552184*Zeta[3]*Zeta[9])/3}, -3, 7, 1], 
 SeriesData[\[Epsilon], 0, {6*Zeta[3], Pi^4/10, 
   -2*Pi^2*Zeta[3] + 192*Zeta[5], (289*Pi^6)/630 - 224*Zeta[3]^2, 
   (-106*Pi^4*Zeta[3])/15 - 64*Pi^2*Zeta[5] + 4509*Zeta[7], 
   (10949*Pi^8)/18900 + 1620*MZV[{2, 6}] + (224*Pi^2*Zeta[3]^2)/3 - 
    (25964*Zeta[3]*Zeta[5])/5, (-17678*Pi^6*Zeta[3])/945 + 
    (13516*Zeta[3]^3)/3 - (13631*Pi^4*Zeta[5])/75 - 1503*Pi^2*Zeta[7] + 
    98490*Zeta[9], (11095979*Pi^10)/4365900 - 540*Pi^2*MZV[{2, 6}] - 
    (47790*MZV[{3, 7}])/7 + (631*Pi^4*Zeta[3]^2)/3 + 
    (25964*Pi^2*Zeta[3]*Zeta[5])/15 - (2514126*Zeta[5]^2)/35 - 
    (1117104*Zeta[3]*Zeta[7])/7, 29160*MZV[{2, 1, 8}] - 
    (1902959*Pi^8*Zeta[3])/56700 - 60480*MZV[{2, 6}]*Zeta[3] - 
    (13516*Pi^2*Zeta[3]^3)/9 - (99869*Pi^6*Zeta[5])/225 + 
    (1804888*Zeta[3]^2*Zeta[5])/15 - (210907*Pi^4*Zeta[7])/70 + 
    57080*Pi^2*Zeta[9] + 1285293*Zeta[11], (234642509*Pi^12)/37422000 - 
    1170*Pi^4*MZV[{2, 6}] - (3510*Pi^2*MZV[{3, 7}])/7 - 30600*MZV[{3, 9}] + 
    25920*MZV[{2, 1, 1, 8}] + (1242193*Pi^6*Zeta[3]^2)/2835 - 
    (1673200*Zeta[3]^4)/27 + (1415852*Pi^4*Zeta[3]*Zeta[5])/225 + 
    (2150242*Pi^2*Zeta[5]^2)/35 + (905888*Pi^2*Zeta[3]*Zeta[7])/7 - 
    (132248022*Zeta[5]*Zeta[7])/35 - (12563768*Zeta[3]*Zeta[9])/3}, -3, 7, 
  1], SeriesData[\[Epsilon], 0, {-20*Zeta[5], (-10*Pi^6)/189 + 4*Zeta[3]^2, 
   (2*Pi^4*Zeta[3])/15 + (20*Pi^2*Zeta[5])/3 - 639*Zeta[7], 
   (-842*Pi^8)/14175 - 324*MZV[{2, 6}] - (4*Pi^2*Zeta[3]^2)/3 - 
    (16*Zeta[3]*Zeta[5])/3, (662*Pi^6*Zeta[3])/405 - (440*Zeta[3]^3)/3 + 
    (908*Pi^4*Zeta[5])/45 + 213*Pi^2*Zeta[7] - (142462*Zeta[9])/9, 
   (-476887*Pi^10)/1091475 + 108*Pi^2*MZV[{2, 6}] + (9276*MZV[{3, 7}])/7 - 
    (106*Pi^4*Zeta[3]^2)/15 + (16*Pi^2*Zeta[3]*Zeta[5])/9 + 
    (56172*Zeta[5]^2)/7 + (119678*Zeta[3]*Zeta[7])/7, 
   -5456*MZV[{2, 1, 8}] + (122237*Pi^8*Zeta[3])/42525 + 
    13016*MZV[{2, 6}]*Zeta[3] + (440*Pi^2*Zeta[3]^3)/9 + 
    (176588*Pi^6*Zeta[5])/2835 + (322816*Zeta[3]^2*Zeta[5])/45 + 
    (6779*Pi^4*Zeta[7])/18 - (311750*Pi^2*Zeta[9])/27 - 207094*Zeta[11], 
   (-4336004474*Pi^12)/3447969525 + (1898*Pi^4*MZV[{2, 6}])/9 + 
    (3692*Pi^2*MZV[{3, 7}])/7 - (47000*MZV[{3, 9}])/27 - 
    (27136*MZV[{2, 1, 1, 8}])/3 - (227174*Pi^6*Zeta[3]^2)/8505 + 
    (18248*Zeta[3]^4)/9 - (412432*Pi^4*Zeta[3]*Zeta[5])/675 - 
    (110308*Pi^2*Zeta[5]^2)/7 - (2034682*Pi^2*Zeta[3]*Zeta[7])/63 + 
    (224530238*Zeta[5]*Zeta[7])/315 + (19945004*Zeta[3]*Zeta[9])/27}, -1, 7, 
  1], SeriesData[\[Epsilon], 0, {-20*Zeta[5], (-10*Pi^6)/189 - 32*Zeta[3]^2, 
   (-16*Pi^4*Zeta[3])/15 + (20*Pi^2*Zeta[5])/3 - 569*Zeta[7], 
   (-493*Pi^8)/11340 - 324*MZV[{2, 6}] + (32*Pi^2*Zeta[3]^2)/3 - 
    (3808*Zeta[3]*Zeta[5])/3, (-3172*Pi^6*Zeta[3])/2835 + 1096*Zeta[3]^3 - 
    (8*Pi^4*Zeta[5])/9 + (569*Pi^2*Zeta[7])/3 - 13198*Zeta[9], 
   (-1058971*Pi^10)/2619540 + 108*Pi^2*MZV[{2, 6}] + (7866*MZV[{3, 7}])/7 + 
    (158*Pi^4*Zeta[3]^2)/3 + (3808*Pi^2*Zeta[3]*Zeta[5])/9 - 
    (386*Zeta[5]^2)/7 - (169198*Zeta[3]*Zeta[7])/21, 
   3624*MZV[{2, 1, 8}] - (77033*Pi^8*Zeta[3])/12150 + 
    8472*MZV[{2, 6}]*Zeta[3] - (1096*Pi^2*Zeta[3]^3)/3 + 
    (10862*Pi^6*Zeta[5])/945 + (2907712*Zeta[3]^2*Zeta[5])/45 + 
    (10781*Pi^4*Zeta[7])/45 + (46720*Pi^2*Zeta[9])/3 - (792003*Zeta[11])/2, 
   (-71826653*Pi^12)/72171000 + (304*Pi^4*MZV[{2, 6}])/15 + 
    126*Pi^2*MZV[{3, 7}] + (29680*MZV[{3, 9}])/9 - 4672*MZV[{2, 1, 1, 8}] + 
    (787778*Pi^6*Zeta[3]^2)/8505 - (178244*Zeta[3]^4)/9 + 
    (586916*Pi^4*Zeta[3]*Zeta[5])/675 - (20218*Pi^2*Zeta[5]^2)/3 - 
    (99470*Pi^2*Zeta[3]*Zeta[7])/9 + (28877096*Zeta[5]*Zeta[7])/105 + 
    (488536*Zeta[3]*Zeta[9])/9}, -1, 7, 1], SeriesData[\[Epsilon], 0, 
  {-20*Zeta[5], (-10*Pi^6)/189 - 32*Zeta[3]^2, (-16*Pi^4*Zeta[3])/15 + 
    (20*Pi^2*Zeta[5])/3 - 639*Zeta[7], (-787*Pi^8)/11340 - 324*MZV[{2, 6}] + 
    (32*Pi^2*Zeta[3]^2)/3 - (3688*Zeta[3]*Zeta[5])/3, 
   (-2872*Pi^6*Zeta[3])/2835 + (4168*Zeta[3]^3)/3 - (2*Pi^4*Zeta[5])/9 + 
    213*Pi^2*Zeta[7] - (285749*Zeta[9])/18, (-863057*Pi^10)/1746360 + 
    108*Pi^2*MZV[{2, 6}] + (34989*MZV[{3, 7}])/28 + (202*Pi^4*Zeta[3]^2)/3 + 
    (3688*Pi^2*Zeta[3]*Zeta[5])/9 - (89679*Zeta[5]^2)/28 - 
    (41569*Zeta[3]*Zeta[7])/28, -3446*MZV[{2, 1, 8}] - 
    (380857*Pi^8*Zeta[3])/170100 + 13922*MZV[{2, 6}]*Zeta[3] - 
    (4168*Pi^2*Zeta[3]^3)/9 + (47377*Pi^6*Zeta[5])/5670 + 
    (3770662*Zeta[3]^2*Zeta[5])/45 + (43423*Pi^4*Zeta[7])/360 - 
    (144005*Pi^2*Zeta[9])/27 - (8645223*Zeta[11])/32, 
   (-1492521244129*Pi^12)/1103350248000 + (10657*Pi^4*MZV[{2, 6}])/45 - 
    (487*Pi^2*MZV[{3, 7}])/28 + (312335*MZV[{3, 9}])/54 - 
    (11176*MZV[{2, 1, 1, 8}])/3 + (1067083*Pi^6*Zeta[3]^2)/8505 - 
    (280054*Zeta[3]^4)/9 + (1289441*Pi^4*Zeta[3]*Zeta[5])/675 - 
    (120983*Pi^2*Zeta[5]^2)/28 - (2635765*Pi^2*Zeta[3]*Zeta[7])/252 + 
    (54845303*Zeta[5]*Zeta[7])/315 + (14201281*Zeta[3]*Zeta[9])/54}, -1, 7, 
  1], SeriesData[\[Epsilon], 0, {-20*Zeta[5], (-10*Pi^6)/189 - 86*Zeta[3]^2, 
   (-43*Pi^4*Zeta[3])/15 + (20*Pi^2*Zeta[5])/3 - (5777*Zeta[7])/8, 
   (-2367499*Pi^8)/453600 + (22977*MZV[{2, 6}])/2 + (86*Pi^2*Zeta[3]^2)/3 + 
    (89429*Zeta[3]*Zeta[5])/3, (7892*Pi^6*Zeta[3])/405 + 
    (15350*Zeta[3]^3)/3 - (48673*Pi^4*Zeta[5])/180 + (5777*Pi^2*Zeta[7])/24 - 
    (198659*Zeta[9])/8, (-36282353*Pi^10)/7484400 - 
    (7659*Pi^2*MZV[{2, 6}])/2 - (868257*MZV[{3, 7}])/16 + 
    (2501*Pi^4*Zeta[3]^2)/10 - (89429*Pi^2*Zeta[3]*Zeta[5])/9 + 
    (1697411*Zeta[5]^2)/16 + (15435007*Zeta[3]*Zeta[7])/48, 
   68139*MZV[{2, 1, 8}] + (173658707*Pi^8*Zeta[3])/680400 - 
    466344*MZV[{2, 6}]*Zeta[3] - (15350*Pi^2*Zeta[3]^3)/9 - 
    (532183*Pi^6*Zeta[5])/1890 - (43699619*Zeta[3]^2*Zeta[5])/45 - 
    (1668875*Pi^4*Zeta[7])/288 + (5240945*Pi^2*Zeta[9])/24 - 
    (345120267*Zeta[11])/128, (-74510572043*Pi^12)/4526565120 - 
    (56047*Pi^4*MZV[{2, 6}])/6 + (3752517*Pi^2*MZV[{3, 7}])/112 - 
    (70579235*MZV[{3, 9}])/72 - 143882*MZV[{2, 1, 1, 8}] - 
    (11031691*Pi^6*Zeta[3]^2)/34020 - (2843729*Zeta[3]^4)/18 - 
    (39150523*Pi^4*Zeta[3]*Zeta[5])/2700 - (81808529*Pi^2*Zeta[5]^2)/336 - 
    (534511297*Pi^2*Zeta[3]*Zeta[7])/1008 + (1074219541*Zeta[5]*Zeta[7])/
     105 + (934848649*Zeta[3]*Zeta[9])/72}, -1, 7, 1], 
 SeriesData[\[Epsilon], 0, {-20*Zeta[5], (-10*Pi^6)/189 - 80*Zeta[3]^2, 
   (-8*Pi^4*Zeta[3])/3 + (20*Pi^2*Zeta[5])/3 - 625*Zeta[7], 
   (-42157*Pi^8)/11340 + 8100*MZV[{2, 6}] + (80*Pi^2*Zeta[3]^2)/3 + 
    (62600*Zeta[3]*Zeta[5])/3, (7744*Pi^6*Zeta[3])/567 + 
    (11000*Zeta[3]^3)/3 - (1742*Pi^4*Zeta[5])/9 + (625*Pi^2*Zeta[7])/3 - 
    (109895*Zeta[9])/6, (-14853647*Pi^10)/5239080 - 2700*Pi^2*MZV[{2, 6}] - 
    (907155*MZV[{3, 7}])/28 + 178*Pi^4*Zeta[3]^2 - 
    (62600*Pi^2*Zeta[3]*Zeta[5])/9 + (1974593*Zeta[5]^2)/28 + 
    (15480085*Zeta[3]*Zeta[7])/84, 57090*MZV[{2, 1, 8}] + 
    (5167741*Pi^8*Zeta[3])/34020 - 306030*MZV[{2, 6}]*Zeta[3] - 
    (11000*Pi^2*Zeta[3]^3)/9 - (17887*Pi^6*Zeta[5])/126 - 
    (5742274*Zeta[3]^2*Zeta[5])/9 - (216593*Pi^4*Zeta[7])/72 + 
    (1639195*Pi^2*Zeta[9])/9 - (67301855*Zeta[11])/32, 
   (-23937326003*Pi^12)/14711336640 - (11975*Pi^4*MZV[{2, 6}])/3 - 
    (244935*Pi^2*MZV[{3, 7}])/28 - (31955*MZV[{3, 9}])/18 + 
    182440*MZV[{2, 1, 1, 8}] - (703469*Pi^6*Zeta[3]^2)/1701 - 
    (645250*Zeta[3]^4)/9 + (736933*Pi^4*Zeta[3]*Zeta[5])/135 + 
    (20191867*Pi^2*Zeta[5]^2)/84 + (119707955*Pi^2*Zeta[3]*Zeta[7])/252 - 
    (179699075*Zeta[5]*Zeta[7])/42 - (13761355*Zeta[3]*Zeta[9])/6}, -1, 7, 
  1], SeriesData[\[Epsilon], 0, {-20*Zeta[5], (-10*Pi^6)/189 - 68*Zeta[3]^2, 
   (-34*Pi^4*Zeta[3])/15 + (20*Pi^2*Zeta[5])/3 - 450*Zeta[7], 
   (-119603*Pi^8)/56700 + 4536*MZV[{2, 6}] + (68*Pi^2*Zeta[3]^2)/3 + 
    (36920*Zeta[3]*Zeta[5])/3, (27422*Pi^6*Zeta[3])/2835 + 
    (12664*Zeta[3]^3)/3 - (4438*Pi^4*Zeta[5])/45 + 150*Pi^2*Zeta[7] - 
    (88036*Zeta[9])/9, (-146149*Pi^10)/161700 - 1512*Pi^2*MZV[{2, 6}] - 
    (85026*MZV[{3, 7}])/7 + (3098*Pi^4*Zeta[3]^2)/15 - 
    (36920*Pi^2*Zeta[3]*Zeta[5])/9 + (254322*Zeta[5]^2)/7 + 
    (608990*Zeta[3]*Zeta[7])/7, 20344*MZV[{2, 1, 8}] + 
    (9831067*Pi^8*Zeta[3])/85050 - 235048*MZV[{2, 6}]*Zeta[3] - 
    (12664*Pi^2*Zeta[3]^3)/9 + (38144*Pi^6*Zeta[5])/2835 - 
    (23006912*Zeta[3]^2*Zeta[5])/45 - (39691*Pi^4*Zeta[7])/45 + 
    (1781674*Pi^2*Zeta[9])/27 - (1536475*Zeta[11])/2, 
   (5880741883*Pi^12)/137918781000 - (172136*Pi^4*MZV[{2, 6}])/45 + 
    (16742*Pi^2*MZV[{3, 7}])/7 - (1617992*MZV[{3, 9}])/27 + 
    (46400*MZV[{2, 1, 1, 8}])/3 - (2335814*Pi^6*Zeta[3]^2)/8505 - 
    (1145644*Zeta[3]^4)/9 - (1136716*Pi^4*Zeta[3]*Zeta[5])/675 + 
    (71826*Pi^2*Zeta[5]^2)/7 + (1038230*Pi^2*Zeta[3]*Zeta[7])/63 + 
    (34409500*Zeta[5]*Zeta[7])/63 + (23655776*Zeta[3]*Zeta[9])/27}, -1, 7, 
  1], SeriesData[\[Epsilon], 0, {(441*Zeta[7])/8, 
   (91*Pi^8)/2400 - (81*MZV[{2, 6}])/2 - 216*Zeta[3]*Zeta[5], 
   (-5*Pi^6*Zeta[3])/14 - 267*Zeta[3]^3 - (9*Pi^4*Zeta[5])/10 - 
    (147*Pi^2*Zeta[7])/8 + (4583*Zeta[9])/2, (1325003*Pi^10)/11642400 + 
    (27*Pi^2*MZV[{2, 6}])/2 + (18441*MZV[{3, 7}])/56 - 
    (267*Pi^4*Zeta[3]^2)/20 + 72*Pi^2*Zeta[3]*Zeta[5] - 
    (502287*Zeta[5]^2)/56 - (36543*Zeta[3]*Zeta[7])/56, 
   (6291*MZV[{2, 1, 8}])/2 - (5731*Pi^8*Zeta[3])/3150 + 
    (135*MZV[{2, 6}]*Zeta[3])/2 + 89*Pi^2*Zeta[3]^3 - 
    (23717*Pi^6*Zeta[5])/504 - (20283*Zeta[3]^2*Zeta[5])/2 + 
    (15097*Pi^4*Zeta[7])/80 + (214435*Pi^2*Zeta[9])/24 - 
    (402081*Zeta[11])/32, (98707206047*Pi^12)/122594472000 + 
    (353*Pi^4*MZV[{2, 6}])/10 - (70443*Pi^2*MZV[{3, 7}])/56 + 
    (190175*MZV[{3, 9}])/6 + 10716*MZV[{2, 1, 1, 8}] - 
    (132607*Pi^6*Zeta[3]^2)/3780 + 8515*Zeta[3]^4 - 
    (232*Pi^4*Zeta[3]*Zeta[5])/5 + (1035425*Pi^2*Zeta[5]^2)/56 + 
    (1776749*Pi^2*Zeta[3]*Zeta[7])/56 - (4384228*Zeta[5]*Zeta[7])/5 - 
    342980*Zeta[3]*Zeta[9]}, 1, 7, 1], SeriesData[\[Epsilon], 0, 
  {-20*Zeta[5], (-10*Pi^6)/189 - 68*Zeta[3]^2, (-34*Pi^4*Zeta[3])/15 + 
    (20*Pi^2*Zeta[5])/3 - 450*Zeta[7], (-119603*Pi^8)/56700 + 
    4536*MZV[{2, 6}] + (68*Pi^2*Zeta[3]^2)/3 + (35120*Zeta[3]*Zeta[5])/3, 
   (22922*Pi^6*Zeta[3])/2835 + (6544*Zeta[3]^3)/3 - (4888*Pi^4*Zeta[5])/45 + 
    150*Pi^2*Zeta[7] - (88036*Zeta[9])/9, (-95329*Pi^10)/34650 - 
    1512*Pi^2*MZV[{2, 6}] + 42513*MZV[{2, 8}] + (1568*Pi^4*Zeta[3]^2)/15 - 
    (35120*Pi^2*Zeta[3]*Zeta[5])/9 + 73518*Zeta[5]^2 + 
    146378*Zeta[3]*Zeta[7], 20344*MZV[{2, 1, 8}] + 
    (2176271*Pi^8*Zeta[3])/42525 - 98968*MZV[{2, 6}]*Zeta[3] - 
    (6544*Pi^2*Zeta[3]^3)/9 - (118906*Pi^6*Zeta[5])/2835 - 
    (8542112*Zeta[3]^2*Zeta[5])/45 - (49816*Pi^4*Zeta[7])/45 + 
    (1781674*Pi^2*Zeta[9])/27 - (1536475*Zeta[11])/2, 
   (-274993331*Pi^12)/116093250 - (70076*Pi^4*MZV[{2, 6}])/45 - 
    8371*Pi^2*MZV[{2, 8}] + (808996*MZV[{2, 10}])/3 + 
    (46400*MZV[{2, 1, 1, 8}])/3 - (800144*Pi^6*Zeta[3]^2)/8505 - 
    (281284*Zeta[3]^4)/9 - (54916*Pi^4*Zeta[3]*Zeta[5])/675 + 
    4494*Pi^2*Zeta[5]^2 + (59666*Pi^2*Zeta[3]*Zeta[7])/9 + 
    (16635992*Zeta[5]*Zeta[7])/21 + (9558824*Zeta[3]*Zeta[9])/9}, -1, 7, 1], 
 SeriesData[\[Epsilon], 0, {-20*Zeta[5], (-10*Pi^6)/189 - 92*Zeta[3]^2, 
   (-46*Pi^4*Zeta[3])/15 + (20*Pi^2*Zeta[5])/3 - 779*Zeta[7], 
   (-18913*Pi^8)/2835 + 14796*MZV[{2, 6}] + (92*Pi^2*Zeta[3]^2)/3 + 
    (116072*Zeta[3]*Zeta[5])/3, (72518*Pi^6*Zeta[3])/2835 + 5136*Zeta[3]^3 - 
    (3086*Pi^4*Zeta[5])/9 + (779*Pi^2*Zeta[7])/3 - (246992*Zeta[9])/9, 
   (-8638459*Pi^10)/1309770 - 4932*Pi^2*MZV[{2, 6}] - 
    (526299*MZV[{3, 7}])/7 + (752*Pi^4*Zeta[3]^2)/3 - 
    (116072*Pi^2*Zeta[3]*Zeta[5])/9 + (1064089*Zeta[5]^2)/7 + 
    (9346727*Zeta[3]*Zeta[7])/21, -82396*MZV[{2, 1, 8}] + 
    (36253669*Pi^8*Zeta[3])/85050 - 596348*MZV[{2, 6}]*Zeta[3] - 
    1712*Pi^2*Zeta[3]^3 - (234629*Pi^6*Zeta[5])/2835 - 
    (69992828*Zeta[3]^2*Zeta[5])/45 - (144057*Pi^4*Zeta[7])/10 - 
    (6612475*Pi^2*Zeta[9])/27 + (6356559*Zeta[11])/4, 
   (-2220867325889*Pi^12)/68959390500 - (532168*Pi^4*MZV[{2, 6}])/45 + 
    (557617*Pi^2*MZV[{3, 7}])/7 - (54544780*MZV[{3, 9}])/27 - 
    (1528736*MZV[{2, 1, 1, 8}])/3 - (181036*Pi^6*Zeta[3]^2)/315 - 
    (1731604*Zeta[3]^4)/9 - (20922604*Pi^4*Zeta[3]*Zeta[5])/675 - 
    (16542541*Pi^2*Zeta[5]^2)/21 - (103746175*Pi^2*Zeta[3]*Zeta[7])/63 + 
    (8378777458*Zeta[5]*Zeta[7])/315 + (781931068*Zeta[3]*Zeta[9])/27}, -1, 
  7, 1], SeriesData[\[Epsilon], 0, {(-21*Zeta[7])/2, 
   (-469*Pi^8)/1800 + 594*MZV[{2, 6}] + 1608*Zeta[3]*Zeta[5], 
   (10*Pi^6*Zeta[3])/9 + 308*Zeta[3]^3 - (64*Pi^4*Zeta[5])/5 + 
    (7*Pi^2*Zeta[7])/2 - (2053*Zeta[9])/2, (-15149*Pi^10)/51975 - 
    198*Pi^2*MZV[{2, 6}] - (13095*MZV[{3, 7}])/4 + (77*Pi^4*Zeta[3]^2)/5 - 
    536*Pi^2*Zeta[3]*Zeta[5] + (62373*Zeta[5]^2)/4 + 
    (49481*Zeta[3]*Zeta[7])/4, -4599*MZV[{2, 1, 8}] + 
    (99461*Pi^8*Zeta[3])/5400 - 30267*MZV[{2, 6}]*Zeta[3] - 
    (308*Pi^2*Zeta[3]^3)/3 + (11225*Pi^6*Zeta[5])/252 - 
    71075*Zeta[3]^2*Zeta[5] - (18697*Pi^4*Zeta[7])/24 - 
    (166057*Pi^2*Zeta[9])/12 + (1373627*Zeta[11])/16, 
   (-3513627283*Pi^12)/2298646350 - (8966*Pi^4*MZV[{2, 6}])/15 + 
    (15141*Pi^2*MZV[{3, 7}])/4 - (851873*MZV[{3, 9}])/9 - 
    25144*MZV[{2, 1, 1, 8}] - (25189*Pi^6*Zeta[3]^2)/2835 - 14069*Zeta[3]^4 - 
    1251*Pi^4*Zeta[3]*Zeta[5] - (166267*Pi^2*Zeta[5]^2)/4 - 
    (312235*Pi^2*Zeta[3]*Zeta[7])/4 + (24035726*Zeta[5]*Zeta[7])/15 + 
    (10035946*Zeta[3]*Zeta[9])/9}, 1, 7, 1], SeriesData[\[Epsilon], 0, 
  {(-161*Zeta[7])/8, (-539*Pi^8)/21600 + (81*MZV[{2, 6}])/2 + 
    31*Zeta[3]*Zeta[5], (-25*Pi^6*Zeta[3])/189 + (1402*Zeta[3]^3)/3 - 
    (131*Pi^4*Zeta[5])/60 + (161*Pi^2*Zeta[7])/24 - (36131*Zeta[9])/24, 
   (-595213*Pi^10)/4365900 - (27*Pi^2*MZV[{2, 6}])/2 - 
    (81297*MZV[{3, 7}])/112 + (701*Pi^4*Zeta[3]^2)/30 - 
    (31*Pi^2*Zeta[3]*Zeta[5])/3 - (778221*Zeta[5]^2)/112 + 
    (3501691*Zeta[3]*Zeta[7])/336, (1779*MZV[{2, 1, 8}])/2 + 
    (60107*Pi^8*Zeta[3])/56700 + (11721*MZV[{2, 6}]*Zeta[3])/2 - 
    (1402*Pi^2*Zeta[3]^3)/9 - (73637*Pi^6*Zeta[5])/1512 + 
    (332377*Zeta[3]^2*Zeta[5])/6 + (33131*Pi^4*Zeta[7])/1440 + 
    (29200*Pi^2*Zeta[9])/9 - (39659533*Zeta[11])/384, 
   (-5990487547021*Pi^12)/4413400992000 - (1337*Pi^4*MZV[{2, 6}])/18 + 
    (257251*Pi^2*MZV[{3, 7}])/112 - (12904405*MZV[{3, 9}])/216 - 
    (57538*MZV[{2, 1, 1, 8}])/3 + (3833549*Pi^6*Zeta[3]^2)/34020 - 
    (155081*Zeta[3]^4)/9 + (45029*Pi^4*Zeta[3]*Zeta[5])/180 - 
    (2847645*Pi^2*Zeta[5]^2)/112 - (60349235*Pi^2*Zeta[3]*Zeta[7])/1008 + 
    (60833599*Zeta[5]*Zeta[7])/90 + (237267011*Zeta[3]*Zeta[9])/216}, 1, 7, 
  1], SeriesData[\[Epsilon], 0, {(-161*Zeta[7])/8, 
   (4501*Pi^8)/21600 - (999*MZV[{2, 6}])/2 - 1469*Zeta[3]*Zeta[5], 
   (-235*Pi^6*Zeta[3])/189 - (1238*Zeta[3]^3)/3 + (529*Pi^4*Zeta[5])/60 + 
    (161*Pi^2*Zeta[7])/24 + (9077*Zeta[9])/72, (22779079*Pi^10)/52390800 + 
    (333*Pi^2*MZV[{2, 6}])/2 + (552873*MZV[{3, 7}])/112 - 
    (619*Pi^4*Zeta[3]^2)/30 + (1469*Pi^2*Zeta[3]*Zeta[5])/3 - 
    (1018651*Zeta[5]^2)/112 - (11410319*Zeta[3]*Zeta[7])/336, 
   -18568*MZV[{2, 1, 8}] - (347317*Pi^8*Zeta[3])/226800 + 
    2953*MZV[{2, 6}]*Zeta[3] + (1238*Pi^2*Zeta[3]^3)/9 + 
    (129287*Pi^6*Zeta[5])/2268 - (125794*Zeta[3]^2*Zeta[5])/3 - 
    (5399*Pi^4*Zeta[7])/1440 - (12375365*Pi^2*Zeta[9])/216 + 
    (73529769*Zeta[11])/128, (54627668341039*Pi^12)/4413400992000 + 
    (67085*Pi^4*MZV[{2, 6}])/18 - (726077*Pi^2*MZV[{3, 7}])/16 + 
    (196280515*MZV[{3, 9}])/216 + (1224562*MZV[{2, 1, 1, 8}])/3 - 
    (10248491*Pi^6*Zeta[3]^2)/34020 + (79177*Zeta[3]^4)/2 + 
    (1438513*Pi^4*Zeta[3]*Zeta[5])/60 + (28485385*Pi^2*Zeta[5]^2)/48 + 
    (58156075*Pi^2*Zeta[3]*Zeta[7])/48 - (1473399901*Zeta[5]*Zeta[7])/90 - 
    (3285475369*Zeta[3]*Zeta[9])/216}, 1, 7, 1], 
 SeriesData[\[Epsilon], 0, {(21*Zeta[7])/4, (-1211*Pi^8)/3600 + 
    783*MZV[{2, 6}] + 2181*Zeta[3]*Zeta[5], (205*Pi^6*Zeta[3])/126 - 
    149*Zeta[3]^3 - (317*Pi^4*Zeta[5])/20 - (7*Pi^2*Zeta[7])/4 + 
    (12539*Zeta[9])/72, (-5151889*Pi^10)/14968800 - 261*Pi^2*MZV[{2, 6}] - 
    (73725*MZV[{3, 7}])/16 - (149*Pi^4*Zeta[3]^2)/20 - 
    727*Pi^2*Zeta[3]*Zeta[5] + (56439*Zeta[5]^2)/16 + 
    (550723*Zeta[3]*Zeta[7])/16, (-288067*MZV[{2, 1, 8}])/4 + 
    (8553401*Pi^8*Zeta[3])/151200 - (74291*MZV[{2, 6}]*Zeta[3])/4 + 
    (149*Pi^2*Zeta[3]^3)/3 + (671201*Pi^6*Zeta[5])/9072 - 
    (653575*Zeta[3]^2*Zeta[5])/4 - (915419*Pi^4*Zeta[7])/288 - 
    (95951389*Pi^2*Zeta[9])/432 + (133757301*Zeta[11])/64, 
   (-6702664627*Pi^12)/1125867600 - (76009*Pi^4*MZV[{2, 6}])/180 + 
    (2137921*Pi^2*MZV[{3, 7}])/112 - (43245907*MZV[{3, 9}])/108 - 
    (491474*MZV[{2, 1, 1, 8}])/3 - (1561541*Pi^6*Zeta[3]^2)/34020 - 
    (113753*Zeta[3]^4)/36 - (231035*Pi^4*Zeta[3]*Zeta[5])/36 - 
    (26671287*Pi^2*Zeta[5]^2)/112 - (497141495*Pi^2*Zeta[3]*Zeta[7])/1008 + 
    (2409751163*Zeta[5]*Zeta[7])/360 + (712440139*Zeta[3]*Zeta[9])/108}, 1, 
  7, 1]}


==> mat.m <==
(* ::Package:: *)

mat={{(-8*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*
    (-4 + 5*\[Epsilon])*(-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*
    (-1 + 5*\[Epsilon]))/\[Epsilon]^5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-6*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/\[Epsilon]^4, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-4*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])^2)/\[Epsilon]^4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-8*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-3 + 5*\[Epsilon])*
    (-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon]))/(3*\[Epsilon]^4), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-4*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])*
    (-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon]))/
   (\[Epsilon]^4*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
  (-2*(-1 + 2*\[Epsilon])^3*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/
   \[Epsilon]^3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, (-3*(-1 + 2*\[Epsilon])^4*(-1 + 4*\[Epsilon]))/
   \[Epsilon]^3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, (-4*(-1 + 2*\[Epsilon])^3*(-2 + 5*\[Epsilon])*
    (-1 + 5*\[Epsilon]))/(3*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  -((-1 + 2*\[Epsilon])^4/\[Epsilon]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {-1/3*((-1 + 2*\[Epsilon])^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*
     (-4 + 5*\[Epsilon])*(-3 + 5*\[Epsilon])*(2 - 17*\[Epsilon] + 
      27*\[Epsilon]^2))/(\[Epsilon]^5*(-1 + 3*\[Epsilon])), 0, 0, 
  -1/3*((-1 + 2*\[Epsilon])^3*(-2 + 3*\[Epsilon])*(-3 + 5*\[Epsilon])*
     (-1 + 7*\[Epsilon]))/\[Epsilon]^4, 0, 0, 0, 0, 0, 
  ((-1 + 2*\[Epsilon])^4*(-1 + 4*\[Epsilon]))/\[Epsilon]^3, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*((-1 + 2*\[Epsilon])^2*(-3 + 4*\[Epsilon])*(-4 + 5*\[Epsilon])*
     (-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon])^2)/
    (\[Epsilon]^5*(-1 + 3*\[Epsilon])), 0, 
  ((-1 + 2*\[Epsilon])^3*(-2 + 3*\[Epsilon])^2*(-3 + 11*\[Epsilon]))/
   (4*\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 
  -1/4*((-1 + 2*\[Epsilon])^3*(-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon]))/
    \[Epsilon]^3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-4*(-1 + 2*\[Epsilon])^2*(-3 + 4*\[Epsilon])*(-4 + 5*\[Epsilon])*
    (-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon])^2)/
   (3*\[Epsilon]^5*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*(-2 + 5*\[Epsilon])*
    (-1 + 5*\[Epsilon]))/(3*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(-4*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (-3 + 4*\[Epsilon])*(-4 + 5*\[Epsilon])*(-3 + 5*\[Epsilon])*
    (-2 + 7*\[Epsilon])*(1 - 10*\[Epsilon] + 18*\[Epsilon]^2))/
   (9*\[Epsilon]^5*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*(-1 + 2*\[Epsilon])^3*(-2 + 3*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (3*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(((-1 + 2*\[Epsilon])^3*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 5*\[Epsilon]))/\[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon]))/(2*\[Epsilon]^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-2*(-1 + 2*\[Epsilon])^4*(-3 + 5*\[Epsilon])*
    (-2 + 5*\[Epsilon])*(-1 + 7*\[Epsilon]))/
   (9*\[Epsilon]^4*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon]))/(3*\[Epsilon]^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/(3*\[Epsilon]^4), 0, 0, 
  -1/6*((-1 + 2*\[Epsilon])^3*(-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*
     (1 - 9*\[Epsilon] + 22*\[Epsilon]^2))/(\[Epsilon]^4*
     (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/6*((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon]))/
    \[Epsilon]^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-4*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*
    (-4 + 5*\[Epsilon])*(-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*
    (-1 + 5*\[Epsilon]))/(9*\[Epsilon]^5), 0, 
  -1/3*((-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2)/
    \[Epsilon]^4, (2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon]))/
   (3*\[Epsilon]^4), (-4*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])*
    (-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon]))/
   (9*\[Epsilon]^4*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-1 + 2*\[Epsilon])*(-1 + 5*\[Epsilon]))/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(-2*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*
    (-4 + 5*\[Epsilon])*(-3 + 5*\[Epsilon])*(-2 + 21*\[Epsilon] - 
     76*\[Epsilon]^2 + 89*\[Epsilon]^3))/(9*\[Epsilon]^5*
    (-1 + 3*\[Epsilon])), (5*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (18*\[Epsilon]^4), 0, (2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-3 + 5*\[Epsilon])*(4 - 31*\[Epsilon] + 51*\[Epsilon]^2))/
   (9*\[Epsilon]^4), (-5*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])*
    (-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon]))/
   (9*\[Epsilon]^4*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 
  (-4*(-1 + 2*\[Epsilon])^4*(-1 + 4*\[Epsilon]))/(9*\[Epsilon]^3), 0, 0, 0, 
  0, 0, 0, 0, (2*(-1 + 2*\[Epsilon])*(-1 + 4*\[Epsilon])*(-1 + 5*\[Epsilon]))/
   (9*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/9*((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-4 + 5*\[Epsilon])*
     (-3 + 5*\[Epsilon])*(-74 + 851*\[Epsilon] - 3091*\[Epsilon]^2 + 
      3610*\[Epsilon]^3))/\[Epsilon]^5, 
  (-14*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/(3*\[Epsilon]^4), 0, 
  (4*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-3 + 5*\[Epsilon])*
    (4 - 29*\[Epsilon] + 49*\[Epsilon]^2))/(3*\[Epsilon]^4), 
  (2*(-1 + 2*\[Epsilon])^3*(-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*
    (5 - 45*\[Epsilon] + 91*\[Epsilon]^2))/(9*\[Epsilon]^4*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 
  (8*(-1 + 2*\[Epsilon])^4*(-1 + 4*\[Epsilon]))/(3*\[Epsilon]^3), 0, 
  (-5*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*(-2 + 5*\[Epsilon])*
    (-1 + 5*\[Epsilon]))/(6*\[Epsilon]^3), 
  (-2*(-1 + 2*\[Epsilon])^3*(-2 + 3*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (3*\[Epsilon]^3), 0, 0, -(((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon]))/\[Epsilon]^2), 0, 0, 5*(-1 + 2*\[Epsilon])^2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(-4*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-4 + 5*\[Epsilon])*(-3 + 5*\[Epsilon])*(4 - 58*\[Epsilon] + 
     269*\[Epsilon]^2 - 428*\[Epsilon]^3 + 141*\[Epsilon]^4))/
   (9*\[Epsilon]^5*(-1 + 3*\[Epsilon])), 
  (-2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/(3*\[Epsilon]^4), 
  -1/3*((-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])^2*
     (7 - 47*\[Epsilon] + 88*\[Epsilon]^2))/\[Epsilon]^4, 
  (2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-3 + 5*\[Epsilon])*
    (4 - 29*\[Epsilon] + 49*\[Epsilon]^2))/(3*\[Epsilon]^4), 
  (20*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])*(-3 + 5*\[Epsilon])*
    (-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon]))/
   (9*\[Epsilon]^4*(-1 + 3*\[Epsilon])), 0, 
  (4*(-1 + 2*\[Epsilon])^4*(-1 + 4*\[Epsilon]))/(3*\[Epsilon]^3), 0, 0, 
  (4*(-1 + 2*\[Epsilon])^4*(-1 + 4*\[Epsilon]))/(3*\[Epsilon]^3), 
  (-5*(-1 + 2*\[Epsilon])^3*(-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon]))/
   (3*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, -5*(-1 + 2*\[Epsilon])^2, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -4*(-1 + 2*\[Epsilon])*(1 + 3*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(-1 + 2*\[Epsilon])^2, 0, 0, 0, 0, 0}, 
 {(-4*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-4 + 5*\[Epsilon])*
    (-3 + 5*\[Epsilon])*(6 - 87*\[Epsilon] + 354*\[Epsilon]^2 - 
     461*\[Epsilon]^3 + 68*\[Epsilon]^4))/(9*\[Epsilon]^5*
    (-1 + 3*\[Epsilon])), (-46*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (9*\[Epsilon]^4), 0, (4*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-3 + 5*\[Epsilon])*(34 - 265*\[Epsilon] + 435*\[Epsilon]^2))/
   (9*\[Epsilon]^4), (-16*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])*
    (-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon]))/
   (3*\[Epsilon]^4*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 
  (-80*(-1 + 2*\[Epsilon])^4*(-1 + 4*\[Epsilon]))/(9*\[Epsilon]^3), 0, 0, 
  (-32*(-1 + 2*\[Epsilon])^3*(-2 + 3*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (3*\[Epsilon]^3), 0, 0, 0, 0, (-44*(-1 + 2*\[Epsilon])*(-1 + 4*\[Epsilon])*
    (-1 + 5*\[Epsilon]))/(9*\[Epsilon]), 0, 0, 0, 0, 0, 
  4*(-1 + 2*\[Epsilon])*(-1 + 6*\[Epsilon]), 0, 0, 0, 0}, 
 {(-5*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*
    (-4 + 5*\[Epsilon])*(-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*
    (-1 + 5*\[Epsilon]))/(24*\[Epsilon]^5), 0, 0, 
  -1/24*((-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-3 + 5*\[Epsilon])*
     (-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon]))/\[Epsilon]^4, 
  ((-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])*(-3 + 5*\[Epsilon])*
    (-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon]))/
   (6*\[Epsilon]^4*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*\[Epsilon])*(-1 + 5*\[Epsilon]))/8, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*\[Epsilon])*(1 + 3*\[Epsilon]))/8, 0, 0, 0}, 
 {-1/18*((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-4 + 5*\[Epsilon])*
     (-3 + 5*\[Epsilon])*(154 - 621*\[Epsilon] - 8694*\[Epsilon]^2 + 
      46468*\[Epsilon]^3 + 15800*\[Epsilon]^4 - 360631*\[Epsilon]^5 + 
      441444*\[Epsilon]^6))/(\[Epsilon]^5*(-1 + 3*\[Epsilon])*
     (1 + 3*\[Epsilon])*(1 + 5*\[Epsilon])), 
  -1/3*((-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*(3 + 11*\[Epsilon])*
     (13 + 57*\[Epsilon]))/(\[Epsilon]^4*(1 + 3*\[Epsilon])*
     (1 + 5*\[Epsilon])), -1/12*((-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])^2*
     (22 + 15*\[Epsilon] - 585*\[Epsilon]^2 + 53*\[Epsilon]^3 + 
      6063*\[Epsilon]^4))/(\[Epsilon]^4*(1 + 3*\[Epsilon])*
     (1 + 5*\[Epsilon])), ((-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-3 + 5*\[Epsilon])*(44 + 64*\[Epsilon] - 1539*\[Epsilon]^2 - 
     1508*\[Epsilon]^3 + 10739*\[Epsilon]^4))/
   (3*\[Epsilon]^4*(1 + 3*\[Epsilon])*(1 + 5*\[Epsilon])), 
  ((-1 + 2*\[Epsilon])^3*(-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*
    (25 + 10*\[Epsilon] - 1237*\[Epsilon]^2 + 722*\[Epsilon]^3 + 
     7800*\[Epsilon]^4))/(9*\[Epsilon]^4*(-1 + 3*\[Epsilon])*
    (1 + 3*\[Epsilon])*(1 + 5*\[Epsilon])), 
  (-2*(-1 + 2*\[Epsilon])^3*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (1 + 4*\[Epsilon]))/(\[Epsilon]^3*(1 + 5*\[Epsilon])), 
  (2*(-1 + 2*\[Epsilon])^4*(-1 + 4*\[Epsilon])*(19 + 85*\[Epsilon]))/
   (3*\[Epsilon]^3*(1 + 5*\[Epsilon])), 
  (-5*(-1 + 2*\[Epsilon])^3*(-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon]))/
   (2*\[Epsilon]^3), 0, (8*(-1 + 2*\[Epsilon])^4*(-1 + 4*\[Epsilon])*
    (1 + 9*\[Epsilon]))/(3*\[Epsilon]^2*(1 + 3*\[Epsilon])*
    (1 + 5*\[Epsilon])), -1/12*((-1 + 2*\[Epsilon])^3*(-2 + 5*\[Epsilon])*
     (-1 + 5*\[Epsilon])*(31 + 169*\[Epsilon]))/
    (\[Epsilon]^3*(1 + 5*\[Epsilon])), 
  (-5*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*(-2 + 5*\[Epsilon])*
    (-1 + 5*\[Epsilon])*(1 + 5*\[Epsilon]))/(4*\[Epsilon]^3*
    (1 + 3*\[Epsilon])), (-10*(-1 + 2*\[Epsilon])^3*(-2 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])*(1 + 4*\[Epsilon]))/(3*\[Epsilon]^3*
    (1 + 5*\[Epsilon])), 0, (-4*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon]))/
   (3*(1 + 3*\[Epsilon])*(1 + 5*\[Epsilon])), 
  (-2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*
    (1 + 4*\[Epsilon]))/(\[Epsilon]^2*(1 + 5*\[Epsilon])), 
  (-5*(-1 + 2*\[Epsilon])*(-1 + 5*\[Epsilon])*(1 + 5*\[Epsilon]))/
   (6*(1 + 3*\[Epsilon])), (5*(-1 + 2*\[Epsilon])*(-1 + 4*\[Epsilon])*
    (-1 + 5*\[Epsilon]))/(3*\[Epsilon]), 0, 0, 0, 
  (2*\[Epsilon]*(-1 + 2*\[Epsilon])*(1 + 4*\[Epsilon]))/(1 + 5*\[Epsilon]), 
  0, 0, 0, ((-1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])^2)/(4*(1 + 5*\[Epsilon])), 
  0, 0}, {(-2*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-4 + 5*\[Epsilon])*
    (-3 + 5*\[Epsilon])*(-14 - 83*\[Epsilon] + 1678*\[Epsilon]^2 + 
     1719*\[Epsilon]^3 - 36480*\[Epsilon]^4 + 27707*\[Epsilon]^5 + 
     158116*\[Epsilon]^6 - 349647*\[Epsilon]^7 + 350844*\[Epsilon]^8))/
   (9*\[Epsilon]^5*(-1 + 3*\[Epsilon])*(1 + 3*\[Epsilon])*
    (1 + 4*\[Epsilon])^2*(1 + 5*\[Epsilon])), 
  ((-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*(33 + 434*\[Epsilon] + 
     2057*\[Epsilon]^2 + 3372*\[Epsilon]^3))/
   (9*\[Epsilon]^4*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])), 
  ((-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
    (13 + 208*\[Epsilon] + 1347*\[Epsilon]^2 + 4094*\[Epsilon]^3 + 
     4778*\[Epsilon]^4))/(6*\[Epsilon]^4*(1 + 3*\[Epsilon])*
    (1 + 4*\[Epsilon])^2*(1 + 5*\[Epsilon])), 
  (-2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-3 + 5*\[Epsilon])*
    (30 + 229*\[Epsilon] - 107*\[Epsilon]^2 - 7171*\[Epsilon]^3 - 
     22651*\[Epsilon]^4 + 30480*\[Epsilon]^5 + 153870*\[Epsilon]^6))/
   (9*\[Epsilon]^4*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])^2*
    (1 + 5*\[Epsilon])), (4*(-1 + 2*\[Epsilon])^3*(-3 + 5*\[Epsilon])*
    (-2 + 5*\[Epsilon])*(1 - 10*\[Epsilon] + 79*\[Epsilon]^2 + 
     158*\[Epsilon]^3 - 4142*\[Epsilon]^4 - 406*\[Epsilon]^5 + 
     32640*\[Epsilon]^6))/(9*\[Epsilon]^4*(-1 + 3*\[Epsilon])*
    (1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])^2*(1 + 5*\[Epsilon])), 0, 0, 0, 0, 
  (-8*(-1 + 2*\[Epsilon])^4*(-1 + 4*\[Epsilon])*(-3 - 20*\[Epsilon] + 
     25*\[Epsilon]^2 + 210*\[Epsilon]^3))/(9*\[Epsilon]^3*(1 + 3*\[Epsilon])*
    (1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])), 0, 
  (-5*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*(-2 + 5*\[Epsilon])*
    (-1 + 5*\[Epsilon])*(1 + 5*\[Epsilon]))/(6*\[Epsilon]^3*
    (1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (2*(-1 + 2*\[Epsilon])^3*(-2 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*
    (7 + 49*\[Epsilon] + 78*\[Epsilon]^2))/(3*\[Epsilon]^3*(1 + 4*\[Epsilon])*
    (1 + 5*\[Epsilon])), 0, (8*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon]))/
   (3*(1 + 3*\[Epsilon])*(1 + 5*\[Epsilon])), 
  -(((1 + \[Epsilon])*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])*(1 + 6*\[Epsilon]))/(\[Epsilon]^2*(1 + 4*\[Epsilon])*
     (1 + 5*\[Epsilon]))), (-5*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (-1 + 5*\[Epsilon])*(1 + 10*\[Epsilon] + 22*\[Epsilon]^2))/
   (3*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])^2), 
  (2*(-1 + 2*\[Epsilon])*(-1 + 4*\[Epsilon])*(-1 + 5*\[Epsilon])*
    (21 + 167*\[Epsilon] + 308*\[Epsilon]^2))/
   (9*\[Epsilon]*(1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])), 
  (5*(-1 + 2*\[Epsilon])^2*(1 + 2*\[Epsilon]))/(1 + 4*\[Epsilon]), 0, 
  (-5*\[Epsilon]*(-1 + 2*\[Epsilon])*(1 + 3*\[Epsilon]))/(1 + 4*\[Epsilon]), 
  0, 0, (-2*(-1 + 2*\[Epsilon])*(-1 + 6*\[Epsilon])*
    (1 + 7*\[Epsilon] + 8*\[Epsilon]^2))/((1 + 4*\[Epsilon])*
    (1 + 5*\[Epsilon])), 0, 0, (\[Epsilon]*(-1 + 2*\[Epsilon])*
    (1 + 3*\[Epsilon])^2)/(2*(1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])), 0}, 
 {-1/36*((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-4 + 5*\[Epsilon])*
     (-3 + 5*\[Epsilon])*(86 - 129*\[Epsilon] - 8493*\[Epsilon]^2 + 
      18349*\[Epsilon]^3 + 100751*\[Epsilon]^4 - 282964*\[Epsilon]^5 + 
      120704*\[Epsilon]^6))/(\[Epsilon]^5*(-1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])), 
  -1/9*((-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*(59 + 600*\[Epsilon] + 
      1600*\[Epsilon]^2))/(\[Epsilon]^4*(1 + 4*\[Epsilon])*
     (1 + 5*\[Epsilon])), -1/24*((-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])^2*
     (28 + 113*\[Epsilon] - 464*\[Epsilon]^2 - 2249*\[Epsilon]^3 + 
      1380*\[Epsilon]^4))/(\[Epsilon]^4*(1 + 4*\[Epsilon])*
     (1 + 5*\[Epsilon])), ((-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-3 + 5*\[Epsilon])*(166 + 359*\[Epsilon] - 6658*\[Epsilon]^2 - 
     11471*\[Epsilon]^3 + 53820*\[Epsilon]^4))/
   (18*\[Epsilon]^4*(1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])), 
  -1/18*((-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])*(-3 + 5*\[Epsilon])*
     (-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon])*(57 + 541*\[Epsilon] + 
      1308*\[Epsilon]^2))/(\[Epsilon]^4*(-1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])), 
  -1/2*((-1 + 2*\[Epsilon])^3*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (1 + 9*\[Epsilon] + 24*\[Epsilon]^2))/(\[Epsilon]^3*(1 + 4*\[Epsilon])*
     (1 + 5*\[Epsilon])), ((-1 + 2*\[Epsilon])^4*(-1 + 4*\[Epsilon])*
    (3 + 23*\[Epsilon] + 72*\[Epsilon]^2))/(3*\[Epsilon]^3*(1 + 4*\[Epsilon])*
    (1 + 5*\[Epsilon])), (-5*(-1 + 2*\[Epsilon])^3*(-2 + 5*\[Epsilon])*
    (-1 + 5*\[Epsilon]))/(12*\[Epsilon]^3), 0, 
  (-2*(-1 + 2*\[Epsilon])^4*(-1 + 4*\[Epsilon])*(29 + 122*\[Epsilon]))/
   (9*\[Epsilon]^3*(1 + 4*\[Epsilon])), 
  ((-1 + 2*\[Epsilon])^3*(-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon])*
    (33 + 337*\[Epsilon] + 804*\[Epsilon]^2))/
   (24*\[Epsilon]^3*(1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])), 
  (35*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*(-2 + 5*\[Epsilon])*
    (-1 + 5*\[Epsilon]))/(24*\[Epsilon]^3), 
  (-4*(-1 + 2*\[Epsilon])^3*(-2 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*
    (8 + 76*\[Epsilon] + 179*\[Epsilon]^2))/(3*\[Epsilon]^3*
    (1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])), 0, 0, 0, 
  (5*(-1 + 2*\[Epsilon])*(-1 + 5*\[Epsilon])*(7 + 39*\[Epsilon]))/
   (12*(1 + 5*\[Epsilon])), 
  -1/18*((-1 + 2*\[Epsilon])*(-1 + 4*\[Epsilon])*(-1 + 5*\[Epsilon])*
     (131 + 1263*\[Epsilon] + 3004*\[Epsilon]^2))/
    (\[Epsilon]*(1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])), 
  -5*(-1 + 2*\[Epsilon])^2, (5*(-1 + 2*\[Epsilon])^2*(1 + 6*\[Epsilon]))/
   (2*(1 + 4*\[Epsilon])), 0, (2*\[Epsilon]*(-1 + 2*\[Epsilon])*
    (1 + 3*\[Epsilon])*(1 + 6*\[Epsilon]))/((1 + 4*\[Epsilon])*
    (1 + 5*\[Epsilon])), 0, ((-1 + 2*\[Epsilon])*(-1 + 6*\[Epsilon])*
    (3 + 29*\[Epsilon] + 72*\[Epsilon]^2))/((1 + 4*\[Epsilon])*
    (1 + 5*\[Epsilon])), -1/4*((-1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*
     (1 + 6*\[Epsilon]))/(1 + 5*\[Epsilon]), 0, 0, 
  (\[Epsilon]*(-1 + 2*\[Epsilon])*(1 + 3*\[Epsilon]))/(4*(1 + 5*\[Epsilon]))}};
  factorN=SeriesData[\[Epsilon], 0, {1, 8, 40 - Pi^2/3, 
  160 - (8*Pi^2)/3 - (28*Zeta[3])/3, 560 - (40*Pi^2)/3 - (4*Pi^4)/45 - 
   (224*Zeta[3])/3, 1792 - (160*Pi^2)/3 - (32*Pi^4)/45 - (1120*Zeta[3])/3 + 
   (28*Pi^2*Zeta[3])/9 - (124*Zeta[5])/5, 5376 - (560*Pi^2)/3 - (32*Pi^4)/9 - 
   Pi^6/945 - (4480*Zeta[3])/3 + (224*Pi^2*Zeta[3])/9 + (392*Zeta[3]^2)/9 - 
   (992*Zeta[5])/5, 15360 - (1792*Pi^2)/3 - (128*Pi^4)/9 - (8*Pi^6)/945 - 
   (15680*Zeta[3])/3 + (1120*Pi^2*Zeta[3])/9 + (112*Pi^4*Zeta[3])/135 + 
   (3136*Zeta[3]^2)/9 - 992*Zeta[5] + (124*Pi^2*Zeta[5])/15 - 
   (508*Zeta[7])/7, 42240 - 1792*Pi^2 - (448*Pi^4)/9 - (8*Pi^6)/189 + 
   (11*Pi^8)/2835 - (50176*Zeta[3])/3 + (4480*Pi^2*Zeta[3])/9 + 
   (896*Pi^4*Zeta[3])/135 + (15680*Zeta[3]^2)/9 - (392*Pi^2*Zeta[3]^2)/27 - 
   3968*Zeta[5] + (992*Pi^2*Zeta[5])/15 + (3472*Zeta[3]*Zeta[5])/15 - 
   (4064*Zeta[7])/7, 112640 - 5120*Pi^2 - (7168*Pi^4)/45 - (32*Pi^6)/189 + 
   (88*Pi^8)/2835 - 50176*Zeta[3] + (15680*Pi^2*Zeta[3])/9 + 
   (896*Pi^4*Zeta[3])/27 + (4*Pi^6*Zeta[3])/405 + (62720*Zeta[3]^2)/9 - 
   (3136*Pi^2*Zeta[3]^2)/27 - (10976*Zeta[3]^3)/81 - 13888*Zeta[5] + 
   (992*Pi^2*Zeta[5])/3 + (496*Pi^4*Zeta[5])/225 + 
   (27776*Zeta[3]*Zeta[5])/15 - (20320*Zeta[7])/7 + (508*Pi^2*Zeta[7])/21 - 
   (2044*Zeta[9])/9, 292864 - 14080*Pi^2 - (7168*Pi^4)/15 - (16*Pi^6)/27 + 
   (88*Pi^8)/567 + (29*Pi^10)/22275 - 143360*Zeta[3] + 
   (50176*Pi^2*Zeta[3])/9 + (3584*Pi^4*Zeta[3])/27 + (32*Pi^6*Zeta[3])/405 + 
   (219520*Zeta[3]^2)/9 - (15680*Pi^2*Zeta[3]^2)/27 - 
   (1568*Pi^4*Zeta[3]^2)/405 - (87808*Zeta[3]^3)/81 - (222208*Zeta[5])/5 + 
   (3968*Pi^2*Zeta[5])/3 + (3968*Pi^4*Zeta[5])/225 + 
   (27776*Zeta[3]*Zeta[5])/3 - (3472*Pi^2*Zeta[3]*Zeta[5])/45 + 
   (7688*Zeta[5]^2)/25 - (81280*Zeta[7])/7 + (4064*Pi^2*Zeta[7])/21 + 
   (2032*Zeta[3]*Zeta[7])/3 - (16352*Zeta[9])/9, 
  745472 - (112640*Pi^2)/3 - (4096*Pi^4)/3 - (256*Pi^6)/135 + 
   (352*Pi^8)/567 + (232*Pi^10)/22275 - 394240*Zeta[3] + 
   (50176*Pi^2*Zeta[3])/3 + (12544*Pi^4*Zeta[3])/27 + (32*Pi^6*Zeta[3])/81 - 
   (44*Pi^8*Zeta[3])/1215 + (702464*Zeta[3]^2)/9 - 
   (62720*Pi^2*Zeta[3]^2)/27 - (12544*Pi^4*Zeta[3]^2)/405 - 
   (439040*Zeta[3]^3)/81 + (10976*Pi^2*Zeta[3]^3)/243 - (666624*Zeta[5])/5 + 
   (13888*Pi^2*Zeta[5])/3 + (3968*Pi^4*Zeta[5])/45 + 
   (124*Pi^6*Zeta[5])/4725 + (111104*Zeta[3]*Zeta[5])/3 - 
   (27776*Pi^2*Zeta[3]*Zeta[5])/45 - (48608*Zeta[3]^2*Zeta[5])/45 + 
   (61504*Zeta[5]^2)/25 - 40640*Zeta[7] + (20320*Pi^2*Zeta[7])/21 + 
   (2032*Pi^4*Zeta[7])/315 + (16256*Zeta[3]*Zeta[7])/3 - (81760*Zeta[9])/9 + 
   (2044*Pi^2*Zeta[9])/27 - (8188*Zeta[11])/11, 
  1863680 - (292864*Pi^2)/3 - (11264*Pi^4)/3 - (256*Pi^6)/45 + 
   (176*Pi^8)/81 + (232*Pi^10)/4455 + (12472*Pi^12)/42567525 - 
   (3153920*Zeta[3])/3 + (143360*Pi^2*Zeta[3])/3 + 
   (200704*Pi^4*Zeta[3])/135 + (128*Pi^6*Zeta[3])/81 - 
   (352*Pi^8*Zeta[3])/1215 + (702464*Zeta[3]^2)/3 - 
   (219520*Pi^2*Zeta[3]^2)/27 - (12544*Pi^4*Zeta[3]^2)/81 - 
   (56*Pi^6*Zeta[3]^2)/1215 - (1756160*Zeta[3]^3)/81 + 
   (87808*Pi^2*Zeta[3]^3)/243 + (76832*Zeta[3]^4)/243 - 380928*Zeta[5] + 
   (222208*Pi^2*Zeta[5])/15 + (15872*Pi^4*Zeta[5])/45 + 
   (992*Pi^6*Zeta[5])/4725 + (388864*Zeta[3]*Zeta[5])/3 - 
   (27776*Pi^2*Zeta[3]*Zeta[5])/9 - (13888*Pi^4*Zeta[3]*Zeta[5])/675 - 
   (388864*Zeta[3]^2*Zeta[5])/45 + (61504*Zeta[5]^2)/5 - 
   (7688*Pi^2*Zeta[5]^2)/75 - 130048*Zeta[7] + (81280*Pi^2*Zeta[7])/21 + 
   (16256*Pi^4*Zeta[7])/315 + (81280*Zeta[3]*Zeta[7])/3 - 
   (2032*Pi^2*Zeta[3]*Zeta[7])/9 + (62992*Zeta[5]*Zeta[7])/35 - 
   (327040*Zeta[9])/9 + (16352*Pi^2*Zeta[9])/27 + 
   (57232*Zeta[3]*Zeta[9])/27 - (65504*Zeta[11])/11}, 0, 13, 1];

